Near-Parseval orbit frames for irreducible unitary representations: from mixing and expansion

We establish an abstract storage theorem for projectively $C_0$ unitary representations admitting a pair of one-parameter subgroups with conjugation escape. It produces, for every $0<\varepsilon<1$, a single orbit whose sampling set is relatively separated modulo the projective kernel and whose frame bounds are $(1-\varepsilon)^2$ and $(1+\varepsilon)^2$. Two applications are obtained from the same mechanism. First, every nonabelian exponential Lie group admits a near-Parseval frame of left translates for its left regular representation. Consequently, a positive-dimensional exponential Lie group is an FT group if and only if it is nonabelian; in particular, the three-dimensional Heisenberg group admits such a frame. Second, every infinite-dimensional irreducible unitary representation of an exponential Lie group admits a near-Parseval discrete orbit frame. When the effective projective quotient is abelian, the orbit may be chosen to be an orthonormal basis arising from a transported Weyl lattice.

==> anc/LeanCertificate/ARXIV_MAIN_SHA256.txt <==
Associated submission source: main.tex
Size in bytes: 121231
SHA-256: 784C9C18E02275012BA61970DD5AF275B09B37ABE911B695A67A1809FE52E48A

The associated main.tex is placed at the root of the arXiv submission and is
deliberately not duplicated inside this ancillary Lean directory.


==> anc/LeanCertificate/CERTIFICATION_SCOPE.md <==
# Exact certification scope

The check marks below have the same deliberately narrow meaning as those in
the paper's appendix.

## Certified end to end

- ✓ The synthesis perturbation result, from its stated Hilbert-space
  hypotheses through its conclusion:
  `HeisenbergFrame.RevisedAnalyticWrapper.revised_synthesis_perturbation`.

## Certified reusable components

- ✓ Repeated-basis coefficient and Parseval identities, the square-root
  past-error estimate, the rational storage-error budget, and the final
  conditional frame bounds in `RevisedAnalyticWrapper.lean`.
- ✓ Construction of a bounded synthesis operator from square-summable
  columns, its single-column identity, and its norm estimate in
  `ColumnSynthesisWrapper.lean`.
- ✓ Finite Bessel counting, complex polarization, and diagonal-to-cross
  coefficient decay in `RevisedPreliminaries.lean`, with the principal
  endpoints listed in `RevisedPreliminariesAxiomAudit.lean`.
- ✓ Exact affine-ray and distinct-direction escape, together with common
  finite thresholds, in `DirectionalAffineEscape.lean`, with the principal
  endpoints listed in `DirectionalAffineEscapeAxiomAudit.lean`.
- ✓ Rational and algebraic component lemmas in the dependency-free Lean
  4.32.1 project.

## Not certified end to end

The archive does not claim an end-to-end Lean proof of the abstract storage
theorem, the irreducible-representation theorems for exponential solvable
groups, semisimple real groups, or local-field special linear groups, the
upper-triangular four-by-four case study, the weak-operator escape lemma, the
infinite Schur argument, or the representation-theoretic classification
inputs.  A checked component must not be interpreted as certifying a larger
paper theorem unless this document explicitly says that it is certified end
to end.

## Axiom boundary

The central audit module is
`HeisenbergFrame/ArxivCertificateAxiomAudit.lean`.  Its audited endpoints use
only the standard Lean/Mathlib axioms `propext`, `Classical.choice`, and
`Quot.sound`.  The dependency-free audit is
`FramesSolvableRevisedCertificate/AxiomAudit.lean`.



==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate.lean <==
import FramesSolvableRevisedCertificate.Main


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/AlgebraicExamples.lean <==
import Lean.Elab.Tactic.Omega
import Init.Data.Rat

/-!
# Algebraic component certificate

This module checks rational-coordinate analogues of the manuscript's affine,
Heisenberg, nilpotent, and symplectic calculations.  It does not formalize Lie
group topology, exponential maps, unitary representations, or escape from
compact sets.
-/

namespace FramesSolvableRevisedCertificate

/-- Rational affine-semigroup coordinates `(scale, translation)`. -/
structure AffineRat where
  scale : Rat
  trans : Rat
  deriving Repr, DecidableEq

/-- Affine multiplication `(r,b)(s,c) = (rs,b+rc)`. -/
def affineMul (p q : AffineRat) : AffineRat :=
  ⟨p.scale * q.scale, p.trans + p.scale * q.trans⟩

/-- Conjugation by a nonzero dilation multiplies a translation by the dilation. -/
theorem affine_conjugates_translation
    (r t : Rat) (hr : r ≠ 0) :
    affineMul (affineMul ⟨r, 0⟩ ⟨1, t⟩) ⟨1 / r, 0⟩ =
      (⟨1, r * t⟩ : AffineRat) := by
  simp only [affineMul]
  rw [AffineRat.mk.injEq]
  constructor
  · simp [Rat.div_def]
    exact Rat.mul_inv_cancel r hr
  · grind

/-- Rational two-dimensional phase space. -/
abbrev PhaseRat := Rat × Rat

/-- The standard alternating form `ωx' - ω'x`. -/
def symplectic (u v : PhaseRat) : Rat :=
  u.2 * v.1 - v.2 * u.1

theorem symplectic_self (u : PhaseRat) : symplectic u u = 0 := by
  simp [symplectic]
  grind

theorem symplectic_skew (u v : PhaseRat) :
    symplectic u v = -symplectic v u := by
  simp [symplectic]
  grind

theorem symplectic_add_left (u v w : PhaseRat) :
    symplectic (u.1 + v.1, u.2 + v.2) w =
      symplectic u w + symplectic v w := by
  simp [symplectic]
  grind

theorem symplectic_add_right (u v w : PhaseRat) :
    symplectic u (v.1 + w.1, v.2 + w.2) =
      symplectic u v + symplectic u w := by
  simp [symplectic]
  grind

/-- Coordinates in the span of `Y` and `Z` in the Heisenberg algebra. -/
abbrev YZRat := Rat × Rat

/-- The adjoint action `ad_X(yY+zZ)=yZ`. -/
def adX (v : YZRat) : YZRat := (0, v.1)

/-- Since `ad_X²=0`, this is the truncated exponential action. -/
def nilpotentExp (R : Rat) (v : YZRat) : YZRat :=
  (v.1 + R * (adX v).1, v.2 + R * (adX v).2)

theorem adX_square_zero (v : YZRat) : adX (adX v) = (0, 0) := by
  simp [adX]

/-- Rational-coordinate form of `exp(R ad_X)Y = Y + RZ`. -/
theorem heisenberg_polynomial_escape (R : Rat) :
    nilpotentExp R (1, 0) = (1, R) := by
  simp [nilpotentExp, adX]
  grind

/-- Rational coordinates for the manuscript's Heisenberg multiplication law. -/
structure HeisenbergRat where
  x : Rat
  omega : Rat
  z : Rat
  deriving Repr, DecidableEq

def heisenbergMul (p q : HeisenbergRat) : HeisenbergRat :=
  ⟨p.x + q.x, p.omega + q.omega, p.z + q.z - q.omega * p.x⟩

def heisenbergInv (p : HeisenbergRat) : HeisenbergRat :=
  ⟨-p.x, -p.omega, -p.z - p.omega * p.x⟩

theorem heisenberg_mul_assoc (p q r : HeisenbergRat) :
    heisenbergMul (heisenbergMul p q) r =
      heisenbergMul p (heisenbergMul q r) := by
  cases p
  cases q
  cases r
  simp [heisenbergMul]
  grind

theorem heisenberg_mul_inv (p : HeisenbergRat) :
    heisenbergMul p (heisenbergInv p) = ⟨0, 0, 0⟩ := by
  cases p
  simp [heisenbergMul, heisenbergInv]
  grind

theorem heisenberg_inv_mul (p : HeisenbergRat) :
    heisenbergMul (heisenbergInv p) p = ⟨0, 0, 0⟩ := by
  cases p
  simp [heisenbergMul, heisenbergInv]
  grind

/-- Rational three-coordinate model used to expose the ineffective direction. -/
structure Phase3Rat where
  x : Rat
  omega : Rat
  silent : Rat
  deriving Repr, DecidableEq

def symplectic3 (u v : Phase3Rat) : Rat :=
  u.omega * v.x - v.omega * u.x

/-- The third coordinate lies in the radical of the scalar form. -/
theorem third_axis_in_radical (s : Rat) (v : Phase3Rat) :
    symplectic3 ⟨0, 0, s⟩ v = 0 := by
  cases v
  simp [symplectic3]
  grind

/-- Only the ineffective third coordinate can remain in the radical. -/
theorem radical_has_zero_effective_coordinates
    (u : Phase3Rat)
    (h : ∀ v : Phase3Rat, symplectic3 u v = 0) :
    u.x = 0 ∧ u.omega = 0 := by
  have hx := h (⟨0, 1, 0⟩ : Phase3Rat)
  have homega := h (⟨1, 0, 0⟩ : Phase3Rat)
  constructor <;> simp [symplectic3] at hx homega ⊢ <;> grind

end FramesSolvableRevisedCertificate


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/AxiomAudit.lean <==
import FramesSolvableRevisedCertificate.Main

/-! Kernel dependency audit for every exported theorem. -/

#print axioms FramesSolvableRevisedCertificate.square_mono_nonneg
#print axioms FramesSolvableRevisedCertificate.perturbation_square_bounds
#print axioms FramesSolvableRevisedCertificate.finite_parseval_toy
#print axioms FramesSolvableRevisedCertificate.geometricTail_bound
#print axioms FramesSolvableRevisedCertificate.coarse_storage_error_budget
#print axioms FramesSolvableRevisedCertificate.coarse_budget_constant
#print axioms FramesSolvableRevisedCertificate.bessel_counting_cancel
#print axioms FramesSolvableRevisedCertificate.bessel_local_multiplicity_bound
#print axioms FramesSolvableRevisedCertificate.affine_conjugates_translation
#print axioms FramesSolvableRevisedCertificate.symplectic_self
#print axioms FramesSolvableRevisedCertificate.symplectic_skew
#print axioms FramesSolvableRevisedCertificate.symplectic_add_left
#print axioms FramesSolvableRevisedCertificate.symplectic_add_right
#print axioms FramesSolvableRevisedCertificate.adX_square_zero
#print axioms FramesSolvableRevisedCertificate.heisenberg_polynomial_escape
#print axioms FramesSolvableRevisedCertificate.heisenberg_mul_assoc
#print axioms FramesSolvableRevisedCertificate.heisenberg_mul_inv
#print axioms FramesSolvableRevisedCertificate.heisenberg_inv_mul
#print axioms FramesSolvableRevisedCertificate.third_axis_in_radical
#print axioms FramesSolvableRevisedCertificate.radical_has_zero_effective_coordinates


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/Main.lean <==
import FramesSolvableRevisedCertificate.Quantitative
import FramesSolvableRevisedCertificate.RelativeSeparationCore
import FramesSolvableRevisedCertificate.AlgebraicExamples

/-!
# Frames-solvable revised component certificate

The imported declarations are the complete machine-checked scope of this
companion.  The manuscript's headline frame theorems are intentionally absent:
their functional-analytic, Lie-theoretic, and representation-theoretic inputs
have not been formalized in this project.
-/


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/Quantitative.lean <==
import Lean.Elab.Tactic.Omega
import Init.Data.Rat

/-!
# Quantitative component certificate

This module checks finite rational analogues of several scalar calculations in
the accompanying orbit-frame manuscript.  It does not define Hilbert-space
operators, infinite sums, or frames.
-/

namespace FramesSolvableRevisedCertificate

/-- Squaring preserves an inequality between nonnegative rational numbers. -/
theorem square_mono_nonneg {a b : Rat} (ha : 0 ≤ a) (hab : a ≤ b) :
    a * a ≤ b * b := by
  have hb : 0 ≤ b := by grind
  calc
    a * a ≤ a * b := Rat.mul_le_mul_of_nonneg_left hab ha
    _ ≤ b * b := Rat.mul_le_mul_of_nonneg_right hab hb

/--
Scalar squaring step used at the end of the synthesis-perturbation argument.
The operator triangle inequalities are explicit hypotheses.
-/
theorem perturbation_square_bounds
    (x y E : Rat)
    (hx : 0 ≤ x) (hE0 : 0 ≤ E) (hE1 : E < 1)
    (hlower : (1 - E) * x ≤ y)
    (hupper : y ≤ (1 + E) * x) :
    ((1 - E) * (1 - E)) * (x * x) ≤ y * y ∧
      y * y ≤ ((1 + E) * (1 + E)) * (x * x) := by
  have hminus : 0 ≤ 1 - E := by grind
  have hplus : 0 ≤ 1 + E := by grind
  have hlow_nonneg : 0 ≤ (1 - E) * x := Rat.mul_nonneg hminus hx
  have hy : 0 ≤ y := by grind
  have _hupp_nonneg : 0 ≤ (1 + E) * x := Rat.mul_nonneg hplus hx
  have hsq_lower := square_mono_nonneg hlow_nonneg hlower
  have hsq_upper := square_mono_nonneg hy hupper
  constructor <;> grind

/--
The scalar polynomial underlying the finite Parseval toy block: four copies
with weight `1/2` and nine copies with weight `1/3` preserve two-coordinate
squared energy.
-/
theorem finite_parseval_toy (x y : Rat) :
    4 * (x / 2) * (x / 2) + 9 * (y / 3) * (y / 3) =
      x * x + y * y := by
  grind

/-- A finite geometric tail with ratio `1/4`. -/
def geometricTail (a : Rat) : Nat → Rat
  | 0 => 0
  | n + 1 => a + geometricTail (a / 4) n

/-- Every finite ratio-`1/4` tail is at most `4a/3`. -/
theorem geometricTail_bound (a : Rat) (ha : 0 ≤ a) :
    ∀ n, 3 * geometricTail a n ≤ 4 * a := by
  intro n
  induction n generalizing a with
  | zero =>
      simp [geometricTail]
      exact Rat.mul_nonneg (by decide) ha
  | succ n ih =>
      have ha4 : 0 ≤ a / 4 := by grind
      have htail := ih (a / 4) ha4
      simp [geometricTail]
      grind

/--
A sufficient rational version of the final storage error budget.  `schur`
stands for the past-interference bound and the square-root estimate is supplied
as the explicit hypothesis `schur ≤ sigma + eta`.
-/
theorem coarse_storage_error_budget
    (epsilon rho localErr sigma eta futureErr schur : Rat)
    (hrho : 0 < rho)
    (hscale : 5 * rho = epsilon)
    (hlocal : localErr < rho)
    (hsigma : sigma < rho)
    (heta : eta < rho)
    (hfuture : futureErr < rho)
    (hschur : schur ≤ sigma + eta) :
    localErr + schur + futureErr < epsilon := by
  grind

/-- The coarse coefficient `4/5` leaves strict room below one. -/
theorem coarse_budget_constant : (4 : Rat) / 5 < 1 := by
  grind

end FramesSolvableRevisedCertificate


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/RelativeSeparationCore.lean <==
import Lean.Elab.Tactic.Omega
import Init.Data.Rat

/-!
# Relative-separation counting core

This module checks the scalar cancellation at the heart of the manuscript's
local multiplicity estimate.  It does not formalize locally compact groups,
projective kernels, Bessel families, or relative separation itself.
-/

namespace FramesSolvableRevisedCertificate

/--
Cancel the positive squared norm from the Bessel counting inequality after
clearing the denominator `4`.
-/
theorem bessel_counting_cancel
    (card B normSq : Rat)
    (hnorm : 0 < normSq)
    (hbessel : card * (normSq * normSq / 4) ≤ B * normSq) :
    card * normSq ≤ 4 * B := by
  have hfour : (0 : Rat) ≤ 4 := by decide
  have hscaled := Rat.mul_le_mul_of_nonneg_right hbessel hfour
  have hcancel : (card * normSq) * normSq ≤ (4 * B) * normSq := by
    grind
  exact Rat.le_of_mul_le_mul_right hcancel hnorm

/--
Rational form of the manuscript's bound
`#(q(Γ) ∩ xV) ≤ 4B / ‖φ‖²`, assuming the scalar Bessel inequality from the
preceding geometric argument.
-/
theorem bessel_local_multiplicity_bound
    (card B normSq : Rat)
    (hnorm : 0 < normSq)
    (hbessel : card * (normSq * normSq / 4) ≤ B * normSq) :
    card ≤ 4 * B / normSq := by
  have hcancel := bessel_counting_cancel card B normSq hnorm hbessel
  have hnorm_ne : normSq ≠ 0 := Rat.ne_of_gt hnorm
  have hscaled : card * normSq ≤ (4 * B / normSq) * normSq := by
    rw [Rat.div_mul_cancel hnorm_ne]
    exact hcancel
  exact Rat.le_of_mul_le_mul_right hscaled hnorm

end FramesSolvableRevisedCertificate


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages": [],
 "name": "frames_solvable_revised_certificate",
 "lakeDir": ".lake"}


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/lakefile.lean <==
import Lake

open Lake DSL

package frames_solvable_revised_certificate where
  version := v!"1.0.0"

@[default_target]
lean_lib FramesSolvableRevisedCertificate where
  globs := #[.andSubmodules `FramesSolvableRevisedCertificate]


==> anc/LeanCertificate/Core_Certificate_Lean_4_32_1/lean-toolchain <==
leanprover/lean4:v4.32.1


==> anc/LeanCertificate/LICENSE_NOTE.txt <==
The Lean source files in this ancillary archive are distributed under the
same submission license selected by the author for the associated arXiv
article version.  This note grants no additional software license.

Third-party Lean and Mathlib dependencies retain their own licenses and are
not vendored in this archive.



==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ArxivCertificate.lean <==
import HeisenbergFrame.RevisedAnalyticWrapper
import HeisenbergFrame.ColumnSynthesisWrapper
import HeisenbergFrame.RevisedPreliminaries
import HeisenbergFrame.DirectionalAffineEscape

/-!
# Scoped certificate accompanying the arXiv submission

This entry point directly imports the four manuscript-facing modules described
in the paper's certification appendix.  Their seven required support modules
form the complete transitive project closure.
-/


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ArxivCertificateAxiomAudit.lean <==
import HeisenbergFrame.ArxivCertificate

#print axioms HeisenbergFrame.RevisedAnalyticWrapper.revised_synthesis_perturbation
#print axioms HeisenbergFrame.RevisedAnalyticWrapper.repeated_model_coordinate
#print axioms HeisenbergFrame.RevisedAnalyticWrapper.repeated_model_parseval_energy
#print axioms HeisenbergFrame.RevisedAnalyticWrapper.repeated_model_frame_energy
#print axioms HeisenbergFrame.RevisedAnalyticWrapper.past_error_sqrt_lt
#print axioms HeisenbergFrame.RevisedAnalyticWrapper.revised_storage_error_budget
#print axioms HeisenbergFrame.RevisedAnalyticWrapper.revised_four_error_frame_bounds

#print axioms HeisenbergFrame.ColumnSynthesisWrapper.squareSummableSynthesis_single
#print axioms HeisenbergFrame.ColumnSynthesisWrapper.norm_squareSummableSynthesis_le

#print axioms HeisenbergFrame.finite_bessel_counting
#print axioms HeisenbergFrame.finite_bessel_half_norm_count
#print axioms HeisenbergFrame.manuscript_complex_polarization
#print axioms HeisenbergFrame.manuscript_complex_polarization_continuous
#print axioms HeisenbergFrame.polarization_combination_tendsto_zero
#print axioms HeisenbergFrame.cross_coefficient_tendsto_zero_of_diagonal
#print axioms HeisenbergFrame.norm_cross_coefficient_tendsto_zero_of_diagonal

#print axioms HeisenbergFrame.escapesEveryCompact_affinePath_of_positive_projection
#print axioms HeisenbergFrame.escapesEveryCompact_affinePath_of_velocity_ne_zero
#print axioms HeisenbergFrame.distinct_directions_affine_escape
#print axioms HeisenbergFrame.distinct_directions_reverse_affine_escape
#print axioms HeisenbergFrame.commonCone_sum_affine_escape
#print axioms HeisenbergFrame.finite_affine_escape_threshold
#print axioms HeisenbergFrame.finite_affine_escape_choice


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/Basic.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Tactic

/-!
# The real three-dimensional Heisenberg group

This file machine-checks the algebraic identities and the quantitative conjugation-escape
mechanism used in the paper.  It deliberately defines the group law from coordinates, so these
facts do not depend on an informal matrix calculation.
-/

namespace HeisenbergFrame

@[ext]
structure Heisenberg where
  x : ℝ
  y : ℝ
  z : ℝ

namespace Heisenberg

instance : Mul Heisenberg where
  mul g h := ⟨g.x + h.x, g.y + h.y, g.z + h.z + g.x * h.y⟩

instance : One Heisenberg where
  one := ⟨0, 0, 0⟩

instance : Inv Heisenberg where
  inv g := ⟨-g.x, -g.y, -g.z + g.x * g.y⟩

@[simp] theorem mul_x (g h : Heisenberg) : (g * h).x = g.x + h.x := rfl
@[simp] theorem mul_y (g h : Heisenberg) : (g * h).y = g.y + h.y := rfl
@[simp] theorem mul_z (g h : Heisenberg) : (g * h).z = g.z + h.z + g.x * h.y := rfl
@[simp] theorem one_x : (1 : Heisenberg).x = 0 := rfl
@[simp] theorem one_y : (1 : Heisenberg).y = 0 := rfl
@[simp] theorem one_z : (1 : Heisenberg).z = 0 := rfl
@[simp] theorem inv_x (g : Heisenberg) : g⁻¹.x = -g.x := rfl
@[simp] theorem inv_y (g : Heisenberg) : g⁻¹.y = -g.y := rfl
@[simp] theorem inv_z (g : Heisenberg) : g⁻¹.z = -g.z + g.x * g.y := rfl

instance : Group Heisenberg where
  mul_assoc g h k := by
    ext <;> simp <;> ring
  one_mul g := by
    ext <;> simp
  mul_one g := by
    ext <;> simp
  inv_mul_cancel g := by
    ext <;> simp <;> ring

def a (t : ℝ) : Heisenberg := ⟨t, 0, 0⟩

def v (t : ℝ) : Heisenberg := ⟨0, t, 0⟩

@[simp] theorem a_x (t : ℝ) : (a t).x = t := rfl
@[simp] theorem a_y (t : ℝ) : (a t).y = 0 := rfl
@[simp] theorem a_z (t : ℝ) : (a t).z = 0 := rfl
@[simp] theorem v_x (t : ℝ) : (v t).x = 0 := rfl
@[simp] theorem v_y (t : ℝ) : (v t).y = t := rfl
@[simp] theorem v_z (t : ℝ) : (v t).z = 0 := rfl

@[simp] theorem a_zero : a 0 = 1 := by ext <;> simp [a]
@[simp] theorem v_zero : v 0 = 1 := by ext <;> simp [v]
@[simp] theorem a_mul_a (s t : ℝ) : a s * a t = a (s + t) := by ext <;> simp [a]
@[simp] theorem v_mul_v (s t : ℝ) : v s * v t = v (s + t) := by ext <;> simp [v]
@[simp] theorem a_inv (t : ℝ) : (a t)⁻¹ = a (-t) := by ext <;> simp [a]
@[simp] theorem v_inv (t : ℝ) : (v t)⁻¹ = v (-t) := by ext <;> simp [v]

/-- Equation (2.4), first identity. -/
theorem conjugate_a (t : ℝ) (g : Heisenberg) :
    a t * g * a (-t) = ⟨g.x, g.y, g.z + t * g.y⟩ := by
  ext <;> simp [a] <;> ring

/-- Equation (2.4), second identity. -/
theorem conjugate_a_rev (t : ℝ) (g : Heisenberg) :
    a (-t) * g * a t = ⟨g.x, g.y, g.z - t * g.y⟩ := by
  ext <;> simp [a] <;> ring

@[simp] theorem conjugate_a_y (t : ℝ) (g : Heisenberg) :
    (a t * g * a (-t)).y = g.y := by simp [conjugate_a]

@[simp] theorem conjugate_a_z (t : ℝ) (g : Heisenberg) :
    (a t * g * a (-t)).z = g.z + t * g.y := by simp [conjugate_a]

@[simp] theorem conjugate_a_rev_z (t : ℝ) (g : Heisenberg) :
    (a (-t) * g * a t).z = g.z - t * g.y := by simp [conjugate_a_rev]

/-- A quantitative form of conjugation escape in the positive central direction.
For every central-coordinate bound `B`, all sufficiently large positive `t` escape it. -/
theorem eventually_abs_z_conjugate_gt (g : Heisenberg) (hy : g.y ≠ 0)
    (B : ℝ) (hB : 0 ≤ B) :
    ∃ T : ℝ, ∀ t : ℝ, T < t → B < |(a t * g * a (-t)).z| := by
  have hyabs : 0 < |g.y| := abs_pos.mpr hy
  refine ⟨(B + |g.z|) / |g.y|, ?_⟩
  intro t ht
  have hT0 : 0 ≤ (B + |g.z|) / |g.y| :=
    div_nonneg (add_nonneg hB (abs_nonneg _)) hyabs.le
  have ht0 : 0 < t := lt_of_le_of_lt hT0 ht
  have hlarge : B + |g.z| < t * |g.y| := (div_lt_iff₀ hyabs).mp ht
  have hmul : |t * g.y| = t * |g.y| := by
    rw [abs_mul, abs_of_pos ht0]
  have htri : |t * g.y| ≤ |g.z + t * g.y| + |g.z| := by
    calc
      |t * g.y| = |(g.z + t * g.y) - g.z| := by ring_nf
      _ ≤ |g.z + t * g.y| + |g.z| := abs_sub _ _
  rw [hmul] at htri
  rw [conjugate_a_z]
  linarith

/-- The reverse conjugation also escapes every bounded central strip. -/
theorem eventually_abs_z_conjugate_rev_gt (g : Heisenberg) (hy : g.y ≠ 0)
    (B : ℝ) (hB : 0 ≤ B) :
    ∃ T : ℝ, ∀ t : ℝ, T < t → B < |(a (-t) * g * a t).z| := by
  have hyabs : 0 < |g.y| := abs_pos.mpr hy
  refine ⟨(B + |g.z|) / |g.y|, ?_⟩
  intro t ht
  have hT0 : 0 ≤ (B + |g.z|) / |g.y| :=
    div_nonneg (add_nonneg hB (abs_nonneg _)) hyabs.le
  have ht0 : 0 < t := lt_of_le_of_lt hT0 ht
  have hlarge : B + |g.z| < t * |g.y| := (div_lt_iff₀ hyabs).mp ht
  have hmul : |t * g.y| = t * |g.y| := by
    rw [abs_mul, abs_of_pos ht0]
  have htri : |t * g.y| ≤ |g.z - t * g.y| + |g.z| := by
    calc
      |t * g.y| = |g.z - (g.z - t * g.y)| := by ring_nf
      _ ≤ |g.z| + |g.z - t * g.y| := abs_sub _ _
      _ = |g.z - t * g.y| + |g.z| := by ac_rfl
  rw [hmul] at htri
  rw [conjugate_a_rev_z]
  linarith

/-- The `y`-coordinate is a group homomorphism to the additive reals. -/
def eta : Heisenberg →* Multiplicative ℝ where
  toFun g := Multiplicative.ofAdd g.y
  map_one' := by simp
  map_mul' g h := by simp

end Heisenberg
end HeisenbergFrame


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ColumnSynthesisWrapper.lean <==
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Analysis.InnerProductSpace.l2Space
import Mathlib.Topology.Algebra.InfiniteSum.Module
import Mathlib.Tactic

/-!
# Synthesis operator for square-summable columns

This scoped module constructs the analysis map of a square-summable family,
takes its adjoint, and verifies both the single-column formula and the
operator-norm estimate used in the revised manuscript.
-/

namespace HeisenbergFrame.ColumnSynthesisWrapper

open scoped ENNReal InnerProductSpace

noncomputable section

local instance : Fact ((2 : ENNReal) ≠ ∞) := ⟨by norm_num⟩

variable {H α : Type*}
variable [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]

def columnAnalysisRaw (e : α → H) (f : H) (a : α) : ℂ :=
  inner ℂ (e a) f

theorem columnAnalysisRaw_memℓp (e : α → H)
    (he : Summable fun a => ‖e a‖ ^ 2) (f : H) :
    Memℓp (columnAnalysisRaw e f) 2 := by
  apply memℓp_gen
  simp only [show (2 : ℝ≥0∞).toReal = 2 by norm_num, Real.rpow_two]
  apply Summable.of_nonneg_of_le (fun _ => sq_nonneg _)
  · intro a
    have hinner := norm_inner_le_norm (𝕜 := ℂ) (e a) f
    simpa only [columnAnalysisRaw, mul_comm] using
      (sq_le_sq₀ (norm_nonneg _)
        (mul_nonneg (norm_nonneg _) (norm_nonneg _))).2 hinner
  · simpa only [mul_pow] using he.mul_left (‖f‖ ^ 2)

def columnAnalysisLinear (e : α → H)
    (he : Summable fun a => ‖e a‖ ^ 2) : H →ₗ[ℂ] ℓ²(α, ℂ) where
  toFun f := ⟨columnAnalysisRaw e f, columnAnalysisRaw_memℓp e he f⟩
  map_add' f g := by ext a; simp [columnAnalysisRaw, inner_add_right]
  map_smul' c f := by ext a; simp [columnAnalysisRaw, inner_smul_right]

theorem norm_columnAnalysisLinear_le (e : α → H)
    (he : Summable fun a => ‖e a‖ ^ 2)
    {D : ℝ} (hD : 0 ≤ D) (hbudget : (∑' a, ‖e a‖ ^ 2) ≤ D ^ 2)
    (f : H) : ‖columnAnalysisLinear e he f‖ ≤ D * ‖f‖ := by
  have hout : ‖columnAnalysisLinear e he f‖ ^ 2 =
      ∑' a : α, ‖columnAnalysisRaw e f a‖ ^ 2 := by
    simpa using (lp.norm_rpow_eq_tsum (p := (2 : ℝ≥0∞))
      (by norm_num : 0 < (2 : ℝ≥0∞).toReal)
      (columnAnalysisLinear e he f))
  have hraw : Summable fun a : α => ‖columnAnalysisRaw e f a‖ ^ 2 := by
    have h := (columnAnalysisRaw_memℓp e he f).summable
      (by norm_num : 0 < (2 : ℝ≥0∞).toReal)
    simpa only [show (2 : ℝ≥0∞).toReal = 2 by norm_num, Real.rpow_two] using h
  have htotal : (∑' a : α, ‖columnAnalysisRaw e f a‖ ^ 2) ≤
      ‖f‖ ^ 2 * (∑' a, ‖e a‖ ^ 2) := by
    calc
      _ ≤ ∑' a : α, ‖f‖ ^ 2 * ‖e a‖ ^ 2 :=
        hraw.tsum_le_tsum (fun a => by
          have h := norm_inner_le_norm (𝕜 := ℂ) (e a) f
          simp only [columnAnalysisRaw]
          calc
            ‖inner ℂ (e a) f‖ ^ 2 ≤ (‖e a‖ * ‖f‖) ^ 2 :=
              (sq_le_sq₀ (norm_nonneg _)
                (mul_nonneg (norm_nonneg _) (norm_nonneg _))).2 h
            _ = ‖f‖ ^ 2 * ‖e a‖ ^ 2 := by ring)
          (he.mul_left (‖f‖ ^ 2))
      _ = ‖f‖ ^ 2 * (∑' a, ‖e a‖ ^ 2) := tsum_mul_left
  have hsquare : ‖columnAnalysisLinear e he f‖ ^ 2 ≤ (D * ‖f‖) ^ 2 := by
    rw [hout]
    calc
      _ ≤ ‖f‖ ^ 2 * (∑' a, ‖e a‖ ^ 2) := htotal
      _ ≤ ‖f‖ ^ 2 * D ^ 2 := mul_le_mul_of_nonneg_left hbudget (sq_nonneg _)
      _ = (D * ‖f‖) ^ 2 := by ring
  nlinarith [norm_nonneg (columnAnalysisLinear e he f),
    mul_nonneg hD (norm_nonneg f)]

def columnAnalysis (e : α → H)
    (he : Summable fun a => ‖e a‖ ^ 2)
    {D : ℝ} (hD : 0 ≤ D) (hbudget : (∑' a, ‖e a‖ ^ 2) ≤ D ^ 2) :
    H →L[ℂ] ℓ²(α, ℂ) :=
  (columnAnalysisLinear e he).mkContinuous D
    (norm_columnAnalysisLinear_le e he hD hbudget)

theorem norm_columnAnalysis_le (e : α → H)
    (he : Summable fun a => ‖e a‖ ^ 2)
    {D : ℝ} (hD : 0 ≤ D) (hbudget : (∑' a, ‖e a‖ ^ 2) ≤ D ^ 2) :
    ‖columnAnalysis e he hD hbudget‖ ≤ D :=
  LinearMap.mkContinuous_norm_le _ hD
    (norm_columnAnalysisLinear_le e he hD hbudget)

/-- Synthesis whose columns are the given square-summable family. -/
def squareSummableSynthesis
    (e : α → H) (he : Summable fun a => ‖e a‖ ^ 2)
    {D : ℝ} (hD : 0 ≤ D) (hbudget : (∑' a, ‖e a‖ ^ 2) ≤ D ^ 2) :
    ℓ²(α, ℂ) →L[ℂ] H :=
  ContinuousLinearMap.adjoint (columnAnalysis e he hD hbudget)

/-- The adjoint construction has `e a` as its `a`-th column. -/
theorem squareSummableSynthesis_single
    [DecidableEq α]
    (e : α → H) (he : Summable fun a => ‖e a‖ ^ 2)
    {D : ℝ} (hD : 0 ≤ D) (hbudget : (∑' a, ‖e a‖ ^ 2) ≤ D ^ 2)
    (a : α) :
    squareSummableSynthesis e he hD hbudget (lp.single 2 a (1 : ℂ)) = e a := by
  apply ext_inner_right ℂ
  intro f
  rw [squareSummableSynthesis, ContinuousLinearMap.adjoint_inner_left,
    lp.inner_single_left]
  change inner ℂ (1 : ℂ) (inner ℂ (e a) f) = inner ℂ (e a) f
  simp [columnAnalysis, columnAnalysisLinear, columnAnalysisRaw]

/-- The synthesis norm is bounded by the square root of the total squared
column budget. -/
theorem norm_squareSummableSynthesis_le
    (e : α → H) (he : Summable fun a => ‖e a‖ ^ 2)
    {D : ℝ} (hD : 0 ≤ D) (hbudget : (∑' a, ‖e a‖ ^ 2) ≤ D ^ 2) :
    ‖squareSummableSynthesis e he hD hbudget‖ ≤ D := by
  rw [squareSummableSynthesis, ContinuousLinearMap.adjoint.norm_map]
  exact norm_columnAnalysis_le e he hD hbudget

end

end HeisenbergFrame.ColumnSynthesisWrapper


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/DirectionalAffineEscape.lean <==
import HeisenbergFrame.ShearStageExtension
import Mathlib.Analysis.InnerProductSpace.Basic
import Mathlib.Analysis.InnerProductSpace.Continuous

/-!
# Affine escape for the directional-packing argument

This file certifies the non-circular geometric core of the manuscript's directional-packing
proof.  It proves that an affine ray with nonzero velocity escapes every compact set, derives
the two velocities used in that proof (a difference of distinct directions and a sum of two
directions lying in a common open cone), and combines finitely many resulting escape conditions
under one threshold.

The module does **not** assert the full recursive packing theorem and does not assume any of its
desired disjointness conclusions.
-/

namespace HeisenbergFrame

open Set
open scoped InnerProductSpace

section AffineEscape

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The affine path with initial point `offset` and velocity `velocity`. -/
def affinePath (offset velocity : E) (R : ℝ) : E :=
  offset + R • velocity

/-- A positive continuous linear coordinate of the velocity makes the affine path escape every
compact set. -/
theorem escapesEveryCompact_affinePath_of_positive_projection
    (offset velocity axis : E) (hprojection : 0 < ⟪axis, velocity⟫_ℝ) :
    EscapesEveryCompact (affinePath offset velocity) := by
  apply escapesEveryCompact_of_coord_eq_affine
    (fun x : E => ⟪axis, x⟫_ℝ) (affinePath offset velocity)
    ⟪axis, velocity⟫_ℝ ⟪axis, offset⟫_ℝ
  · exact (innerSL ℝ axis).continuous
  · exact hprojection
  · intro R
    simp only [affinePath, inner_add_right, real_inner_smul_right]
    ring

/-- Every affine ray with nonzero velocity escapes every compact subset of a real inner-product
space.  No finite-dimensionality assumption is needed. -/
theorem escapesEveryCompact_affinePath_of_velocity_ne_zero
    (offset velocity : E) (hvelocity : velocity ≠ 0) :
    EscapesEveryCompact (affinePath offset velocity) := by
  exact escapesEveryCompact_affinePath_of_positive_projection
    offset velocity velocity (real_inner_self_pos.mpr hvelocity)

/-- The reverse affine ray also escapes when its velocity is nonzero. -/
theorem escapesEveryCompact_reverseAffinePath_of_velocity_ne_zero
    (offset velocity : E) (hvelocity : velocity ≠ 0) :
    EscapesEveryCompact (fun R : ℝ => offset - R • velocity) := by
  have hneg : -velocity ≠ 0 := neg_ne_zero.mpr hvelocity
  have heq : (fun R : ℝ => offset - R • velocity) = affinePath offset (-velocity) := by
    funext R
    simp only [affinePath, smul_neg, sub_eq_add_neg]
  rw [heq]
  exact escapesEveryCompact_affinePath_of_velocity_ne_zero offset (-velocity) hneg

/-- Distinct directions give a nonzero relative velocity, so the corresponding affine
difference path escapes every compact set. -/
theorem distinct_directions_affine_escape
    (offset v w : E) (hvw : v ≠ w) :
    EscapesEveryCompact (affinePath offset (v - w)) := by
  apply escapesEveryCompact_affinePath_of_velocity_ne_zero
  exact sub_ne_zero.mpr hvw

/-- The same distinct-direction mechanism works with the negative leading term occurring in the
second orientation of the packing calculation. -/
theorem distinct_directions_reverse_affine_escape
    (offset v w : E) (hvw : v ≠ w) :
    EscapesEveryCompact (fun R : ℝ => offset - R • (v - w)) := by
  exact escapesEveryCompact_reverseAffinePath_of_velocity_ne_zero
    offset (v - w) (sub_ne_zero.mpr hvw)

/-- If two velocities have projection at least `κ > 0` on one axis, their sum has strictly
positive projection on that axis.  Consequently every affine path with this sum as velocity
escapes all compact sets.  This is the common-cone step in the mixed-collision calculation. -/
theorem commonCone_sum_affine_escape
    (offset v w axis : E) (κ : ℝ) (hκ : 0 < κ)
    (hv : κ ≤ ⟪axis, v⟫_ℝ) (hw : κ ≤ ⟪axis, w⟫_ℝ) :
    EscapesEveryCompact (affinePath offset (v + w)) := by
  apply escapesEveryCompact_affinePath_of_positive_projection offset (v + w) axis
  rw [inner_add_right]
  linarith

end AffineEscape

/-! ## One threshold for finitely many affine escape requirements -/

section FiniteAffineEscape

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- One compact-avoidance task for an affine path.  Its hypothesis is only nonzero velocity;
avoidance is a conclusion. -/
structure AffineEscapeTask where
  offset : E
  velocity : E
  target : Set E
  velocity_ne_zero : velocity ≠ 0
  target_compact : IsCompact target

/-- Each affine escape task is eventually outside its compact target. -/
theorem AffineEscapeTask.eventually_outside (task : AffineEscapeTask (E := E)) :
    ∃ T : ℝ, ∀ R : ℝ, T < R → affinePath task.offset task.velocity R ∉ task.target := by
  exact (escapesEveryCompact_affinePath_of_velocity_ne_zero
    task.offset task.velocity task.velocity_ne_zero) task.target task.target_compact

/-- Finitely many genuine affine escape tasks have a common threshold. -/
theorem finite_affine_escape_threshold {I : Type*} [Fintype I]
    (task : I → AffineEscapeTask (E := E)) :
    ∃ T : ℝ, ∀ R : ℝ, T < R → ∀ i : I,
      affinePath (task i).offset (task i).velocity R ∉ (task i).target := by
  classical
  let P : I → ℝ → Prop := fun i R =>
    affinePath (task i).offset (task i).velocity R ∉ (task i).target
  have hEach : ∀ i ∈ (Finset.univ : Finset I),
      ∃ T : ℝ, ∀ R : ℝ, T < R → P i R := by
    intro i _hi
    exact (task i).eventually_outside
  obtain ⟨T, hT⟩ := finset_eventual_threshold Finset.univ P hEach
  exact ⟨T, fun R hR i => hT R hR i (Finset.mem_univ i)⟩

/-- A single parameter can be chosen beyond any prescribed lower bound while satisfying all
finitely many affine compact-avoidance requirements. -/
theorem finite_affine_escape_choice {I : Type*} [Fintype I]
    (task : I → AffineEscapeTask (E := E)) (R₀ : ℝ) :
    ∃ R : ℝ, R₀ < R ∧ ∀ i : I,
      affinePath (task i).offset (task i).velocity R ∉ (task i).target := by
  obtain ⟨T, hT⟩ := finite_affine_escape_threshold task
  let R : ℝ := max R₀ T + 1
  refine ⟨R, ?_, fun i => hT R ?_ i⟩
  · dsimp [R]
    linarith [le_max_left R₀ T]
  · dsimp [R]
    linarith [le_max_right R₀ T]

end FiniteAffineEscape

end HeisenbergFrame


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/DirectionalAffineEscapeAxiomAudit.lean <==
import HeisenbergFrame.DirectionalAffineEscape

#print axioms HeisenbergFrame.escapesEveryCompact_affinePath_of_positive_projection
#print axioms HeisenbergFrame.escapesEveryCompact_affinePath_of_velocity_ne_zero
#print axioms HeisenbergFrame.distinct_directions_affine_escape
#print axioms HeisenbergFrame.distinct_directions_reverse_affine_escape
#print axioms HeisenbergFrame.commonCone_sum_affine_escape
#print axioms HeisenbergFrame.finite_affine_escape_threshold
#print axioms HeisenbergFrame.finite_affine_escape_choice


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/PackingCore.lean <==
import HeisenbergFrame.Basic

/-!
# Machine-checked core of the packing lemma

The paper repeatedly turns an intersection of two left translates into membership of a relative
product set, then excludes that membership by Heisenberg conjugation escape.  This file certifies
that implication and both conjugation orientations used in Steps 2 and 3 of the packing lemma.
-/

namespace HeisenbergFrame

open Set

section GroupGeometry

variable {G : Type*} [Group G]

def leftTranslate (g : G) (C : Set G) : Set G :=
  {x | ∃ c ∈ C, x = g * c}

def relativeProducts (C : Set G) : Set G :=
  {u | ∃ c ∈ C, ∃ d ∈ C, u = c * d⁻¹}

def relativeProductsOf (C D : Set G) : Set G :=
  {u | ∃ c ∈ C, ∃ d ∈ D, u = c * d⁻¹}

/-- If two left translates intersect, their relative group element belongs to `C C⁻¹`. -/
theorem relative_mem_of_leftTranslates_not_disjoint {g h : G} {C : Set G}
    (hnd : ¬ Disjoint (leftTranslate g C) (leftTranslate h C)) :
    g⁻¹ * h ∈ relativeProducts C := by
  rw [Set.not_disjoint_iff] at hnd
  obtain ⟨x, hxg, hxh⟩ := hnd
  obtain ⟨c, hc, rfl⟩ := hxg
  obtain ⟨d, hd, hEq⟩ := hxh
  refine ⟨c, hc, d, hd, ?_⟩
  calc
    g⁻¹ * h = g⁻¹ * (h * d) * d⁻¹ := by simp [mul_assoc]
    _ = g⁻¹ * (g * c) * d⁻¹ := by rw [hEq]
    _ = c * d⁻¹ := by simp [mul_assoc]

/-- Contrapositive collision criterion used throughout the packing induction. -/
theorem leftTranslates_disjoint_of_relative_not_mem {g h : G} {C : Set G}
    (hnot : g⁻¹ * h ∉ relativeProducts C) :
    Disjoint (leftTranslate g C) (leftTranslate h C) := by
  by_contra hnd
  exact hnot (relative_mem_of_leftTranslates_not_disjoint hnd)

/-- Two-set form of the collision criterion, used when the two off-diagonal targets differ. -/
theorem relative_mem_of_leftTranslates_not_disjoint₂ {g h : G} {C D : Set G}
    (hnd : ¬ Disjoint (leftTranslate g C) (leftTranslate h D)) :
    g⁻¹ * h ∈ relativeProductsOf C D := by
  rw [Set.not_disjoint_iff] at hnd
  obtain ⟨x, hxg, hxh⟩ := hnd
  obtain ⟨c, hc, rfl⟩ := hxg
  obtain ⟨d, hd, hEq⟩ := hxh
  refine ⟨c, hc, d, hd, ?_⟩
  calc
    g⁻¹ * h = g⁻¹ * (h * d) * d⁻¹ := by simp [mul_assoc]
    _ = g⁻¹ * (g * c) * d⁻¹ := by rw [hEq]
    _ = c * d⁻¹ := by simp

theorem leftTranslates_disjoint_of_relative_not_mem₂ {g h : G} {C D : Set G}
    (hnot : g⁻¹ * h ∉ relativeProductsOf C D) :
    Disjoint (leftTranslate g C) (leftTranslate h D) := by
  by_contra hnd
  exact hnot (relative_mem_of_leftTranslates_not_disjoint₂ hnd)

end GroupGeometry

namespace Heisenberg

def shiftedTranslator (p : Heisenberg) (R : ℝ) : Heisenberg := p * a (-R)

def shiftedTarget (p : Heisenberg) (R : ℝ) : Heisenberg := p * a R

theorem shiftedTranslator_relative (p q : Heisenberg) (R : ℝ) :
    (shiftedTranslator p R)⁻¹ * shiftedTranslator q R = a R * (p⁻¹ * q) * a (-R) := by
  ext <;> simp [shiftedTranslator] <;> ring

theorem shiftedTarget_relative (p q : Heisenberg) (R : ℝ) :
    (shiftedTarget p R)⁻¹ * shiftedTarget q R = a (-R) * (p⁻¹ * q) * a R := by
  ext <;> simp [shiftedTarget] <;> ring

/-- Step 2 of the packing lemma: distinct `y`-coordinates force the shifted translating points
to have disjoint left translates of any set whose relative products have bounded `z`-coordinate. -/
theorem eventually_disjoint_shiftedTranslators
    (p q : Heisenberg) (C : Set Heisenberg) (B : ℝ)
    (hB : 0 ≤ B)
    (hy : (p⁻¹ * q).y ≠ 0)
    (hbound : ∀ u ∈ relativeProducts C, |u.z| ≤ B) :
    ∃ T : ℝ, ∀ R : ℝ, T < R →
      Disjoint (leftTranslate (shiftedTranslator p R) C)
        (leftTranslate (shiftedTranslator q R) C) := by
  obtain ⟨T, hT⟩ := eventually_abs_z_conjugate_gt (p⁻¹ * q) hy B hB
  refine ⟨T, fun R hR => ?_⟩
  apply leftTranslates_disjoint_of_relative_not_mem
  rw [shiftedTranslator_relative]
  intro hmem
  have hzle := hbound _ hmem
  have hzgt := hT R hR
  linarith

/-- The two-target form used in Step 4 for `B_{j,m}(R)` versus `B_{k,l}(R)`. -/
theorem eventually_disjoint_shiftedTranslators₂
    (p q : Heisenberg) (C D : Set Heisenberg) (B : ℝ)
    (hB : 0 ≤ B)
    (hy : (p⁻¹ * q).y ≠ 0)
    (hbound : ∀ u ∈ relativeProductsOf C D, |u.z| ≤ B) :
    ∃ T : ℝ, ∀ R : ℝ, T < R →
      Disjoint (leftTranslate (shiftedTranslator p R) C)
        (leftTranslate (shiftedTranslator q R) D) := by
  obtain ⟨T, hT⟩ := eventually_abs_z_conjugate_gt (p⁻¹ * q) hy B hB
  refine ⟨T, fun R hR => ?_⟩
  apply leftTranslates_disjoint_of_relative_not_mem₂
  rw [shiftedTranslator_relative]
  intro hmem
  have hzle := hbound _ hmem
  have hzgt := hT R hR
  linarith

/-- Step 3 of the packing lemma, with the opposite conjugation orientation. -/
theorem eventually_disjoint_shiftedTargets
    (p q : Heisenberg) (C : Set Heisenberg) (B : ℝ)
    (hB : 0 ≤ B)
    (hy : (p⁻¹ * q).y ≠ 0)
    (hbound : ∀ u ∈ relativeProducts C, |u.z| ≤ B) :
    ∃ T : ℝ, ∀ R : ℝ, T < R →
      Disjoint (leftTranslate (shiftedTarget p R) C)
        (leftTranslate (shiftedTarget q R) C) := by
  obtain ⟨T, hT⟩ := eventually_abs_z_conjugate_rev_gt (p⁻¹ * q) hy B hB
  refine ⟨T, fun R hR => ?_⟩
  apply leftTranslates_disjoint_of_relative_not_mem
  rw [shiftedTarget_relative]
  intro hmem
  have hzle := hbound _ hmem
  have hzgt := hT R hR
  linarith

end Heisenberg
end HeisenbergFrame


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/Perturbation.lean <==
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Tactic

/-!
# The frame perturbation step

This file certifies the operator-norm argument at the end of the paper.  `HasNormFrameBounds`
is the norm-squared formulation of the usual frame inequalities for an analysis operator.
-/

namespace HeisenbergFrame

open scoped InnerProduct

variable {𝕜 H K : Type*} [RCLike 𝕜]
variable [NormedAddCommGroup H] [InnerProductSpace 𝕜 H] [CompleteSpace H]
variable [NormedAddCommGroup K] [InnerProductSpace 𝕜 K] [CompleteSpace K]

def HasNormFrameBounds (A : H →L[𝕜] K) (lower upper : ℝ) : Prop :=
  ∀ f : H, lower * ‖f‖ ^ 2 ≤ ‖A f‖ ^ 2 ∧ ‖A f‖ ^ 2 ≤ upper * ‖f‖ ^ 2

/-- Pointwise near-isometries have the claimed squared frame bounds. -/
theorem frame_bounds_of_pointwise_near_isometry
    (A A₀ : H →L[𝕜] K) (ε : ℝ)
    (hε0 : 0 ≤ ε) (hε1 : ε < 1)
    (hA₀ : ∀ f : H, ‖A₀ f‖ = ‖f‖)
    (hclose : ∀ f : H, ‖A f - A₀ f‖ ≤ ε * ‖f‖) :
    HasNormFrameBounds A ((1 - ε) ^ 2) ((1 + ε) ^ 2) := by
  intro f
  have hfnorm : 0 ≤ ‖f‖ := norm_nonneg f
  have hAnorm : 0 ≤ ‖A f‖ := norm_nonneg (A f)
  have hdiff := hclose f
  have hupper0 : ‖A f‖ ≤ (1 + ε) * ‖f‖ := by
    calc
      ‖A f‖ = ‖(A f - A₀ f) + A₀ f‖ := by congr 1 <;> abel
      _ ≤ ‖A f - A₀ f‖ + ‖A₀ f‖ := norm_add_le _ _
      _ ≤ ε * ‖f‖ + ‖f‖ := by rw [hA₀]; gcongr
      _ = (1 + ε) * ‖f‖ := by ring
  have hlower0 : (1 - ε) * ‖f‖ ≤ ‖A f‖ := by
    have htri : ‖A₀ f‖ ≤ ‖A₀ f - A f‖ + ‖A f‖ := by
      calc
        ‖A₀ f‖ = ‖(A₀ f - A f) + A f‖ := by congr 1 <;> abel
        _ ≤ ‖A₀ f - A f‖ + ‖A f‖ := norm_add_le _ _
    have hsymm : ‖A₀ f - A f‖ = ‖A f - A₀ f‖ := by
      rw [← norm_neg]
      congr 1
      abel
    rw [hA₀, hsymm] at htri
    nlinarith
  constructor <;> nlinarith [mul_nonneg (sub_nonneg.mpr hε1.le) hfnorm,
    mul_nonneg (add_nonneg zero_le_one hε0) hfnorm]

/-- Operator-norm closeness implies the pointwise hypothesis above. -/
theorem frame_bounds_of_opNorm_near_isometry
    (A A₀ : H →L[𝕜] K) (ε : ℝ)
    (hε0 : 0 ≤ ε) (hε1 : ε < 1)
    (hA₀ : ∀ f : H, ‖A₀ f‖ = ‖f‖)
    (hclose : ‖A - A₀‖ ≤ ε) :
    HasNormFrameBounds A ((1 - ε) ^ 2) ((1 + ε) ^ 2) := by
  apply frame_bounds_of_pointwise_near_isometry A A₀ ε hε0 hε1 hA₀
  intro f
  calc
    ‖A f - A₀ f‖ = ‖(A - A₀) f‖ := by rfl
    _ ≤ ‖A - A₀‖ * ‖f‖ := ContinuousLinearMap.le_opNorm _ _
    _ ≤ ε * ‖f‖ := mul_le_mul_of_nonneg_right hclose (norm_nonneg f)

/-- The exact synthesis-operator form used in the draft: closeness of synthesis operators is
preserved by taking adjoints, and the model adjoint is an isometry. -/
theorem frame_bounds_of_synthesis_perturbation
    (D D₀ : K →L[𝕜] H) (ε : ℝ)
    (hε0 : 0 ≤ ε) (hε1 : ε < 1)
    (hD₀ : ∀ f : H, ‖(D₀†) f‖ = ‖f‖)
    (hclose : ‖D - D₀‖ ≤ ε) :
    HasNormFrameBounds (D†) ((1 - ε) ^ 2) ((1 + ε) ^ 2) := by
  apply frame_bounds_of_opNorm_near_isometry (D†) (D₀†) ε hε0 hε1 hD₀
  calc
    ‖(D†) - (D₀†)‖ = ‖((D - D₀)†)‖ := by rw [map_sub]
    _ = ‖D - D₀‖ := LinearIsometryEquiv.norm_map _ _
    _ ≤ ε := hclose

/-- The abstract analytic storage estimate from Theorem 3.1.  A Parseval model
synthesis operator `D₀` perturbed by a principal error `Q` of norm at most `d`
and an off-diagonal error `R` of norm at most `s` has the squared frame bounds
`(1-(s+d))²` and `(1+(s+d))²`, provided `s+d<1`.

This is stated entirely in Hilbert-space operator language and is obtained from
`frame_bounds_of_synthesis_perturbation`; it makes no geometric, group, or
measure-theoretic assumption. -/
theorem frame_bounds_of_parseval_storage_perturbations
    (D₀ Q R : K →L[𝕜] H) (d s : ℝ)
    (hd0 : 0 ≤ d) (hs0 : 0 ≤ s) (hsd : s + d < 1)
    (hD₀ : ∀ f : H, ‖(D₀†) f‖ = ‖f‖)
    (hQ : ‖Q‖ ≤ d) (hR : ‖R‖ ≤ s) :
    HasNormFrameBounds ((D₀ + Q + R)†)
      ((1 - (s + d)) ^ 2) ((1 + (s + d)) ^ 2) := by
  apply frame_bounds_of_synthesis_perturbation (D₀ + Q + R) D₀ (s + d)
    (by linarith) hsd hD₀
  calc ‖(D₀ + Q + R) - D₀‖ = ‖Q + R‖ := by congr 1; abel
    _ ≤ ‖Q‖ + ‖R‖ := norm_add_le Q R
    _ ≤ d + s := add_le_add hQ hR
    _ = s + d := by ring

end HeisenbergFrame


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RepeatedHilbertBasis.lean <==
import Mathlib.Analysis.InnerProductSpace.l2Space
import Mathlib.Topology.Algebra.InfiniteSum.Real
import Mathlib.Tactic

/-!
# The redundant Parseval Hilbert-basis model

This is the complex Hilbert-space version of the manuscript's repeated coefficient model.  Each
basis coefficient is copied `N i` times with weight `1 / sqrt (N i)`.  The resulting map into the
block coefficient `ℓ²` space is a linear isometry.
-/

namespace HeisenbergFrame

open scoped ENNReal NNReal

noncomputable section

set_option maxHeartbeats 800000

/-- The dependent coefficient index used for finite repetitions of each basis vector. -/
abbrev RepeatedIndex {ι : Type*} (N : ι → ℕ) := Σ i, Fin (N i)

/-- The real normalization attached to a positive finite block. -/
def repetitionWeight (N : ℕ) : ℝ := 1 / Real.sqrt N

theorem repeated_complex_energy (N : ℕ) (hN : 0 < N) (c : ℂ) :
    (∑ _j : Fin N, ‖((repetitionWeight N : ℝ) : ℂ) * c‖ ^ 2) = ‖c‖ ^ 2 := by
  classical
  have hNr : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
  have hs : Real.sqrt (N : ℝ) ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hNr)
  have hsquare : (Real.sqrt (N : ℝ)) ^ 2 = (N : ℝ) := Real.sq_sqrt hNr.le
  have hweight : ‖((repetitionWeight N : ℝ) : ℂ)‖ = 1 / Real.sqrt (N : ℝ) := by
    simp [repetitionWeight, abs_of_nonneg (by positivity : 0 ≤ (1 / Real.sqrt (N : ℝ)))]
  simp only [Finset.sum_const, Finset.card_fin, nsmul_eq_mul, norm_mul,
    hweight]
  field_simp [hs]
  nlinarith

theorem norm_repetitionWeight_sq (N : ℕ) (hN : 0 < N) :
    ‖((repetitionWeight N : ℝ) : ℂ)‖ ^ 2 = (1 : ℝ) / N := by
  have h := repeated_complex_energy N hN (1 : ℂ)
  simp only [mul_one, Finset.sum_const, Finset.card_fin, nsmul_eq_mul, norm_one,
    one_pow] at h
  have hNr : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hN
  apply (eq_div_iff (ne_of_gt hNr)).2
  nlinarith

variable {ι : Type*} (N : ι → ℕ) (hN : ∀ i, 0 < N i)

/-- The underlying repeated coefficient function. -/
def repeatedCoefficientRaw (x : ℓ²(ι, ℂ)) (a : RepeatedIndex N) : ℂ :=
  ((repetitionWeight (N a.1) : ℝ) : ℂ) * x a.1

include hN

theorem repeatedCoefficientRaw_memℓp (x : ℓ²(ι, ℂ)) :
    Memℓp (repeatedCoefficientRaw N x) 2 := by
  apply memℓp_gen
  have hx : Summable (fun i : ι => ‖x i‖ ^ 2) := by
    simpa using (lp.memℓp x).summable (by norm_num : 0 < (2 : ℝ≥0∞).toReal)
  simp only [show (2 : ℝ≥0∞).toReal = 2 by norm_num, Real.rpow_two]
  refine (summable_sigma_of_nonneg (fun _ => sq_nonneg _)).2 ⟨?_, ?_⟩
  · exact fun _ => (hasSum_fintype _).summable
  · apply hx.congr
    intro i
    simpa only [tsum_fintype, repeatedCoefficientRaw] using
      (repeated_complex_energy (N i) (hN i) (x i)).symm

/-- Repetition as an element of the dependent block `ℓ²` space. -/
def repeatedCoefficients (x : ℓ²(ι, ℂ)) : ℓ²(RepeatedIndex N, ℂ) :=
  ⟨repeatedCoefficientRaw N x, repeatedCoefficientRaw_memℓp N hN x⟩

@[simp] theorem repeatedCoefficients_apply (x : ℓ²(ι, ℂ)) (a : RepeatedIndex N) :
    repeatedCoefficients N hN x a =
      ((repetitionWeight (N a.1) : ℝ) : ℂ) * x a.1 :=
  rfl

/-- Repeating every coefficient with the normalized weight is a linear isometry. -/
def repeatedCoefficientIsometry : ℓ²(ι, ℂ) →ₗᵢ[ℂ] ℓ²(RepeatedIndex N, ℂ) where
  toFun := repeatedCoefficients N hN
  map_add' x y := by
    ext a
    simp [repeatedCoefficients_apply, mul_add]
  map_smul' c x := by
    ext a
    simp only [repeatedCoefficients_apply, lp.coeFn_smul, Pi.smul_apply, smul_eq_mul]
    simp only [RingHom.id_apply]
    ring
  norm_map' x := by
    have hrep : ‖repeatedCoefficients N hN x‖ ^ 2 =
        ∑' a : RepeatedIndex N, ‖repeatedCoefficients N hN x a‖ ^ 2 := by
      simpa using (lp.norm_rpow_eq_tsum (p := (2 : ℝ≥0∞))
        (by norm_num : 0 < (2 : ℝ≥0∞).toReal) (repeatedCoefficients N hN x))
    have hx : (∑' i : ι, ‖x i‖ ^ 2) = ‖x‖ ^ 2 := by
      simpa using (lp.norm_rpow_eq_tsum (p := (2 : ℝ≥0∞))
        (by norm_num : 0 < (2 : ℝ≥0∞).toReal) x).symm
    have hsigma : (∑' a : RepeatedIndex N, ‖repeatedCoefficients N hN x a‖ ^ 2) =
        ∑' i : ι, ∑' j : Fin (N i),
          ‖repeatedCoefficients N hN x ⟨i, j⟩‖ ^ 2 := by
      rw [Summable.tsum_sigma]
      · simpa using (lp.memℓp (repeatedCoefficients N hN x)).summable
          (by norm_num : 0 < (2 : ℝ≥0∞).toReal)
    have hblocks : (∑' i : ι, ∑' j : Fin (N i),
          ‖repeatedCoefficients N hN x ⟨i, j⟩‖ ^ 2) =
        ∑' i : ι, ‖x i‖ ^ 2 := by
      apply tsum_congr
      intro i
      simpa only [tsum_fintype, repeatedCoefficients_apply] using
        repeated_complex_energy (N i) (hN i) (x i)
    have hsq : ‖repeatedCoefficients N hN x‖ ^ 2 = ‖x‖ ^ 2 :=
      hrep.trans (hsigma.trans (hblocks.trans hx))
    exact (sq_eq_sq₀ (norm_nonneg (repeatedCoefficients N hN x)) (norm_nonneg x)).mp hsq

variable {H : Type*} [NormedAddCommGroup H] [InnerProductSpace ℂ H] [CompleteSpace H]

/-- The analysis map of the repeated Hilbert-basis Parseval frame. -/
def repeatedBasisAnalysis (b : HilbertBasis ι ℂ H) :
    H →ₗᵢ[ℂ] ℓ²(RepeatedIndex N, ℂ) :=
  (repeatedCoefficientIsometry N hN).comp b.repr.toLinearIsometry

theorem norm_repeatedBasisAnalysis (b : HilbertBasis ι ℂ H) (f : H) :
    ‖repeatedBasisAnalysis N hN b f‖ = ‖f‖ :=
  (repeatedBasisAnalysis N hN b).norm_map f

end

end HeisenbergFrame


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RevisedAnalyticWrapper.lean <==
import HeisenbergFrame.Perturbation
import HeisenbergFrame.RepeatedHilbertBasis

/-!
# Analytic wrappers for the revised manuscript

This module combines existing functional-analytic declarations into
statements matching three components of the accompanying orbit-frame
manuscript:

* the synthesis-operator perturbation lemma;
* the infinite repeated-Hilbert-basis Parseval model; and
* the exact final four-error budget used in the storage proof.

The construction of the past-interference operator from the manuscript's
infinite Gram row-sum estimate is deliberately not asserted here.
-/

namespace HeisenbergFrame.RevisedAnalyticWrapper

open scoped ENNReal InnerProductSpace

noncomputable section

local instance : Fact ((2 : ENNReal) ≠ ∞) := ⟨by norm_num⟩

variable {𝕜 H K : Type*} [RCLike 𝕜]
variable [NormedAddCommGroup H] [InnerProductSpace 𝕜 H] [CompleteSpace H]
variable [NormedAddCommGroup K] [InnerProductSpace 𝕜 K] [CompleteSpace K]

/-- Exact operator statement of revised Lemma 2.1. -/
theorem revised_synthesis_perturbation
    (D D₀ : K →L[𝕜] H) (E : ℝ)
    (hE0 : 0 ≤ E) (hE1 : E < 1)
    (hD₀ : ∀ f : H, ‖(ContinuousLinearMap.adjoint D₀) f‖ = ‖f‖)
    (hclose : ‖D - D₀‖ ≤ E) :
    HasNormFrameBounds (ContinuousLinearMap.adjoint D)
      ((1 - E) ^ 2) ((1 + E) ^ 2) :=
  frame_bounds_of_synthesis_perturbation D D₀ E hE0 hE1 hD₀ hclose

section RepeatedModel

variable {ι Hc : Type*}
variable [NormedAddCommGroup Hc] [InnerProductSpace ℂ Hc]

/-- The coefficient of the repeated Parseval analysis map is the expected
reciprocal-square-root weight times the corresponding basis coefficient. -/
theorem repeated_model_coordinate
    (N : ι → ℕ) (hN : ∀ i, 0 < N i)
    (basis : HilbertBasis ι ℂ Hc) (f : Hc) (a : RepeatedIndex N) :
    repeatedBasisAnalysis N hN basis f a =
      (((repetitionWeight (N a.1) : ℝ) : ℂ) * inner ℂ (basis a.1) f) := by
  change (((repetitionWeight (N a.1) : ℝ) : ℂ) * basis.repr f a.1) = _
  rw [HilbertBasis.repr_apply_apply]

/-- Exact countable Parseval energy identity for the repeated Hilbert-basis
model.  Together with `repeated_model_coordinate`, this is the Hilbert-space
version of equation (model-parseval-calculation) in the revised manuscript. -/
theorem repeated_model_parseval_energy
    [CompleteSpace Hc]
    (N : ι → ℕ) (hN : ∀ i, 0 < N i)
    (basis : HilbertBasis ι ℂ Hc) (f : Hc) :
    (∑' a : RepeatedIndex N, ‖repeatedBasisAnalysis N hN basis f a‖ ^ 2) =
      ‖f‖ ^ 2 := by
  calc
    (∑' a : RepeatedIndex N, ‖repeatedBasisAnalysis N hN basis f a‖ ^ 2) =
        ‖repeatedBasisAnalysis N hN basis f‖ ^ 2 := by
      simpa using (lp.norm_rpow_eq_tsum (p := (2 : ENNReal))
        (by norm_num : 0 < (2 : ENNReal).toReal)
        (repeatedBasisAnalysis N hN basis f)).symm
    _ = ‖f‖ ^ 2 := by rw [norm_repeatedBasisAnalysis]

/-- The same Parseval identity written directly as the sum of squared frame
coefficients of the repeated vectors. -/
theorem repeated_model_frame_energy
    [CompleteSpace Hc]
    (N : ι → ℕ) (hN : ∀ i, 0 < N i)
    (basis : HilbertBasis ι ℂ Hc) (f : Hc) :
    (∑' a : RepeatedIndex N,
      ‖inner ℂ f
        ((((repetitionWeight (N a.1) : ℝ) : ℂ) • basis a.1))‖ ^ 2) =
      ‖f‖ ^ 2 := by
  rw [← repeated_model_parseval_energy N hN basis f]
  apply tsum_congr
  intro a
  let w : ℂ := ((repetitionWeight (N a.1) : ℝ) : ℂ)
  have hnorm :
      ‖inner ℂ f (w • basis a.1)‖ =
        ‖repeatedBasisAnalysis N hN basis f a‖ := by
    calc
      ‖inner ℂ f (w • basis a.1)‖ =
          ‖inner ℂ (w • basis a.1) f‖ := norm_inner_symm _ _
      _ = ‖(starRingEnd ℂ) w * inner ℂ (basis a.1) f‖ := by
        rw [inner_smul_left]
      _ = ‖w * inner ℂ (basis a.1) f‖ := by
        simp only [starRingEnd_apply, norm_mul, norm_star]
      _ = ‖repeatedBasisAnalysis N hN basis f a‖ := by
        rw [repeated_model_coordinate N hN basis f a]
  exact congrArg (fun x : ℝ => x ^ 2) hnorm

end RepeatedModel

/-- The square-root estimate used for the past-interference norm. -/
theorem past_error_sqrt_lt
    {σ η ρ : ℝ} (hρ : 0 < ρ)
    (hσ0 : 0 ≤ σ) (hη0 : 0 ≤ η)
    (hσ : σ < ρ) (hη : η < ρ) :
    Real.sqrt (σ ^ 2 + η ^ 2) < Real.sqrt 2 * ρ := by
  have hsq : σ ^ 2 + η ^ 2 < 2 * ρ ^ 2 := by
    nlinarith [sq_nonneg (ρ - σ), sq_nonneg (ρ - η)]
  calc
    Real.sqrt (σ ^ 2 + η ^ 2) < Real.sqrt (2 * ρ ^ 2) :=
      Real.sqrt_lt_sqrt (by positivity) hsq
    _ = Real.sqrt 2 * ρ := by
      rw [Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 2), Real.sqrt_sq hρ.le]

/-- Exact scalar estimate in the last line of the storage proof. -/
theorem revised_storage_error_budget
    {ε ρ d σ η τ : ℝ}
    (hρ : 0 < ρ) (hscale : 5 * ρ = ε)
    (hd : d < ρ)
    (hσ0 : 0 ≤ σ) (hη0 : 0 ≤ η)
    (hσ : σ < ρ) (hη : η < ρ)
    (hτ : τ < ρ) :
    d + Real.sqrt (σ ^ 2 + η ^ 2) + τ < ε := by
  have hpast := past_error_sqrt_lt hρ hσ0 hη0 hσ hη
  have hsqrt_sq : Real.sqrt 2 ^ 2 = (2 : ℝ) :=
    Real.sq_sqrt (by norm_num)
  have hsqrt_nonneg : 0 ≤ Real.sqrt 2 := Real.sqrt_nonneg 2
  have hsqrt_lt_three : Real.sqrt 2 < 3 := by nlinarith
  have hconstant : 2 + Real.sqrt 2 < 5 := by linarith
  have hscaled : (2 + Real.sqrt 2) * ρ < 5 * ρ :=
    mul_lt_mul_of_pos_right hconstant hρ
  calc
    d + Real.sqrt (σ ^ 2 + η ^ 2) + τ <
        ρ + Real.sqrt 2 * ρ + ρ := by linarith
    _ = (2 + Real.sqrt 2) * ρ := by ring
    _ < 5 * ρ := hscaled
    _ = ε := hscale

/-- Final functional-analytic wrapper for the manuscript's four synthesis
terms.  The hypotheses are exactly the three operator estimates produced in
Steps 4 and 6, plus the Parseval property of the model synthesis operator.
No assertion about how those operators are constructed is hidden here. -/
theorem revised_four_error_frame_bounds
    (D₀ Q Rminus Rplus : K →L[𝕜] H)
    (ε ρ d σ η τ : ℝ)
    (hε0 : 0 < ε) (hε1 : ε < 1)
    (hρ : 0 < ρ) (hscale : 5 * ρ = ε)
    (hσ0 : 0 ≤ σ) (hη0 : 0 ≤ η)
    (hd : d < ρ) (hσ : σ < ρ) (hη : η < ρ) (hτ : τ < ρ)
    (hD₀ : ∀ f : H, ‖(ContinuousLinearMap.adjoint D₀) f‖ = ‖f‖)
    (hQ : ‖Q‖ ≤ d)
    (hRminus : ‖Rminus‖ ≤ Real.sqrt (σ ^ 2 + η ^ 2))
    (hRplus : ‖Rplus‖ ≤ τ) :
    HasNormFrameBounds
      (ContinuousLinearMap.adjoint (D₀ + Q + Rminus + Rplus))
      ((1 - ε) ^ 2) ((1 + ε) ^ 2) := by
  apply frame_bounds_of_synthesis_perturbation
    (D₀ + Q + Rminus + Rplus) D₀ ε hε0.le hε1 hD₀
  have hbudget : d + Real.sqrt (σ ^ 2 + η ^ 2) + τ < ε :=
    revised_storage_error_budget hρ hscale hd hσ0 hη0 hσ hη hτ
  calc
    ‖(D₀ + Q + Rminus + Rplus) - D₀‖ = ‖Q + Rminus + Rplus‖ := by
      congr 1
      abel
    _ ≤ ‖Q + Rminus‖ + ‖Rplus‖ := norm_add_le _ _
    _ ≤ (‖Q‖ + ‖Rminus‖) + ‖Rplus‖ := by
      gcongr
      exact norm_add_le Q Rminus
    _ ≤ d + Real.sqrt (σ ^ 2 + η ^ 2) + τ := by gcongr
    _ ≤ ε := hbudget.le

end

end HeisenbergFrame.RevisedAnalyticWrapper


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RevisedPreliminaries.lean <==
import Mathlib.Analysis.InnerProductSpace.LinearMap
import Mathlib.Analysis.InnerProductSpace.Adjoint
import Mathlib.Topology.Algebra.Module.Basic
import Mathlib.Tactic

/-!
# Certified preliminaries for the revised manuscript

This file supplies two reusable pieces of the revised argument in their actual
Hilbert-space form.

* `finite_bessel_counting` is the finite counting argument behind the local
  multiplicity estimate for Bessel orbits.
* `finite_bessel_half_norm_count` specializes it to the coefficient lower
  bound `‖φ‖² / 2` and obtains the manuscript's constant `4 B / ‖φ‖²`.
* `manuscript_complex_polarization` records the exact four-diagonal complex
  polarization formula used to pass from diagonal coefficients to mixed
  coefficients.
* `cross_coefficient_tendsto_zero_of_diagonal` proves the corresponding
  vanishing-at-infinity implication at the level of the cocompact filter.

No finiteness, dimensionality, or basis assumption is imposed on the Hilbert
space.  The counting theorem only asks that the particular index set being
counted be finite, exactly as in the compact-local-multiplicity argument.
-/

namespace HeisenbergFrame

open Filter Topology
open scoped InnerProductSpace

section BesselCounting

variable {𝕜 H ι : Type*} [RCLike 𝕜]
variable [NormedAddCommGroup H] [InnerProductSpace 𝕜 H]

/-- If all coefficients indexed by a finite set have magnitude at least `c`,
then a Bessel estimate bounds the cardinality times `c²`.

This is the exact Hilbert-space counting step: no scalar surrogate for the
inner products is used. -/
theorem finite_bessel_counting (s : Finset ι) (ψ : ι → H) (u : H) (B c : ℝ)
    (hc : 0 ≤ c)
    (hlower : ∀ i ∈ s, c ≤ ‖⟪ψ i, u⟫_𝕜‖)
    (hbessel : (∑ i ∈ s, ‖⟪ψ i, u⟫_𝕜‖ ^ 2) ≤ B * ‖u‖ ^ 2) :
    (s.card : ℝ) * c ^ 2 ≤ B * ‖u‖ ^ 2 := by
  calc
    (s.card : ℝ) * c ^ 2 = ∑ _i ∈ s, c ^ 2 := by
      simp [Finset.sum_const, nsmul_eq_mul]
    _ ≤ ∑ i ∈ s, ‖⟪ψ i, u⟫_𝕜‖ ^ 2 := by
      apply Finset.sum_le_sum
      intro i hi
      have hnonneg : 0 ≤ ‖⟪ψ i, u⟫_𝕜‖ := norm_nonneg _
      nlinarith [hlower i hi]
    _ ≤ B * ‖u‖ ^ 2 := hbessel

/-- The manuscript-facing local multiplicity constant.  If `φ ≠ 0`, every
coefficient in the finite cluster is at least `‖φ‖² / 2`, and their squared
sum is bounded by `B ‖φ‖²`, then the cluster has size at most
`4 B / ‖φ‖²`.

This is precisely the numerical estimate used after continuity supplies the
half-norm-squared lower coefficient bound. -/
theorem finite_bessel_half_norm_count (s : Finset ι) (ψ : ι → H) (φ : H) (B : ℝ)
    (hφ : φ ≠ 0)
    (hlower : ∀ i ∈ s, ‖φ‖ ^ 2 / 2 ≤ ‖⟪ψ i, φ⟫_𝕜‖)
    (hbessel : (∑ i ∈ s, ‖⟪ψ i, φ⟫_𝕜‖ ^ 2) ≤ B * ‖φ‖ ^ 2) :
    (s.card : ℝ) ≤ 4 * B / ‖φ‖ ^ 2 := by
  have hnorm : 0 < ‖φ‖ := norm_pos_iff.mpr hφ
  have hnormsq : 0 < ‖φ‖ ^ 2 := sq_pos_of_pos hnorm
  have hcount := finite_bessel_counting s ψ φ B (‖φ‖ ^ 2 / 2)
    (by positivity) hlower hbessel
  apply (le_div_iff₀ hnormsq).2
  nlinarith

end BesselCounting

section Polarization

variable {V X : Type*}
variable [NormedAddCommGroup V] [InnerProductSpace ℂ V]

/-- The exact complex polarization identity in the convention of the revised
manuscript: the mixed coefficient `⟪T v, u⟫` is reconstructed from the four
diagonal coefficients at `u ± v` and `u ± i v`. -/
theorem manuscript_complex_polarization (T : V →ₗ[ℂ] V) (u v : V) :
    ⟪T v, u⟫_ℂ =
      (⟪T (u + v), u + v⟫_ℂ - ⟪T (u - v), u - v⟫_ℂ +
            Complex.I * ⟪T (u + Complex.I • v), u + Complex.I • v⟫_ℂ -
          Complex.I * ⟪T (u - Complex.I • v), u - Complex.I • v⟫_ℂ) /
        4 :=
  inner_map_polarization T u v

/-- Continuous-linear-map form of `manuscript_complex_polarization`. -/
theorem manuscript_complex_polarization_continuous (T : V →L[ℂ] V) (u v : V) :
    ⟪T v, u⟫_ℂ =
      (⟪T (u + v), u + v⟫_ℂ - ⟪T (u - v), u - v⟫_ℂ +
            Complex.I * ⟪T (u + Complex.I • v), u + Complex.I • v⟫_ℂ -
          Complex.I * ⟪T (u - Complex.I • v), u - Complex.I • v⟫_ℂ) /
        4 :=
  inner_map_polarization T.toLinearMap u v

/-- Four complex-valued functions which vanish along a filter still vanish
after the polarization combination.  This filter-level form is useful beyond
the cocompact filter. -/
theorem polarization_combination_tendsto_zero {l : Filter X}
    (qplus qminus qiplus qiminus : X → ℂ)
    (hplus : Tendsto qplus l (𝓝 0))
    (hminus : Tendsto qminus l (𝓝 0))
    (hiplus : Tendsto qiplus l (𝓝 0))
    (himinus : Tendsto qiminus l (𝓝 0)) :
    Tendsto
      (fun x =>
        (qplus x - qminus x + Complex.I * qiplus x -
            Complex.I * qiminus x) / 4)
      l (𝓝 0) := by
  have hIplus : Tendsto (fun x => Complex.I * qiplus x) l (𝓝 0) := by
    simpa using (tendsto_const_nhds.mul hiplus)
  have hIminus : Tendsto (fun x => Complex.I * qiminus x) l (𝓝 0) := by
    simpa using (tendsto_const_nhds.mul himinus)
  simpa using (((hplus.sub hminus).add hIplus).sub hIminus).div_const (4 : ℂ)

variable [TopologicalSpace X]

/-- The analytic consequence of polarization used for projective `C₀`
representations: if the four diagonal coefficient functions vanish at
infinity, then the mixed coefficient vanishes at infinity as well.

Continuity is deliberately not bundled into the hypotheses: the conclusion
isolates exactly the vanishing-at-infinity part of the `C₀` argument. -/
theorem cross_coefficient_tendsto_zero_of_diagonal
    (T : X → V →ₗ[ℂ] V) (u v : V)
    (hplus : Tendsto
      (fun x => ⟪T x (u + v), u + v⟫_ℂ) (cocompact X) (𝓝 0))
    (hminus : Tendsto
      (fun x => ⟪T x (u - v), u - v⟫_ℂ) (cocompact X) (𝓝 0))
    (hiplus : Tendsto
      (fun x => ⟪T x (u + Complex.I • v), u + Complex.I • v⟫_ℂ)
        (cocompact X) (𝓝 0))
    (himinus : Tendsto
      (fun x => ⟪T x (u - Complex.I • v), u - Complex.I • v⟫_ℂ)
        (cocompact X) (𝓝 0)) :
    Tendsto (fun x => ⟪T x v, u⟫_ℂ) (cocompact X) (𝓝 0) := by
  have hcomb := polarization_combination_tendsto_zero
    (fun x => ⟪T x (u + v), u + v⟫_ℂ)
    (fun x => ⟪T x (u - v), u - v⟫_ℂ)
    (fun x => ⟪T x (u + Complex.I • v), u + Complex.I • v⟫_ℂ)
    (fun x => ⟪T x (u - Complex.I • v), u - Complex.I • v⟫_ℂ)
    hplus hminus hiplus himinus
  convert hcomb using 1
  funext x
  exact manuscript_complex_polarization (T x) u v

/-- Magnitude form of `cross_coefficient_tendsto_zero_of_diagonal`. -/
theorem norm_cross_coefficient_tendsto_zero_of_diagonal
    (T : X → V →ₗ[ℂ] V) (u v : V)
    (hplus : Tendsto
      (fun x => ⟪T x (u + v), u + v⟫_ℂ) (cocompact X) (𝓝 0))
    (hminus : Tendsto
      (fun x => ⟪T x (u - v), u - v⟫_ℂ) (cocompact X) (𝓝 0))
    (hiplus : Tendsto
      (fun x => ⟪T x (u + Complex.I • v), u + Complex.I • v⟫_ℂ)
        (cocompact X) (𝓝 0))
    (himinus : Tendsto
      (fun x => ⟪T x (u - Complex.I • v), u - Complex.I • v⟫_ℂ)
        (cocompact X) (𝓝 0)) :
    Tendsto (fun x => ‖⟪T x v, u⟫_ℂ‖) (cocompact X) (𝓝 0) := by
  have hcross := cross_coefficient_tendsto_zero_of_diagonal T u v
    hplus hminus hiplus himinus
  simpa using hcross.norm

end Polarization

end HeisenbergFrame


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RevisedPreliminariesAxiomAudit.lean <==
import HeisenbergFrame.RevisedPreliminaries

/-! Axiom audit for the revised Hilbert-space preliminaries. -/

#print axioms HeisenbergFrame.finite_bessel_counting
#print axioms HeisenbergFrame.finite_bessel_half_norm_count
#print axioms HeisenbergFrame.manuscript_complex_polarization
#print axioms HeisenbergFrame.manuscript_complex_polarization_continuous
#print axioms HeisenbergFrame.polarization_combination_tendsto_zero
#print axioms HeisenbergFrame.cross_coefficient_tendsto_zero_of_diagonal
#print axioms HeisenbergFrame.norm_cross_coefficient_tendsto_zero_of_diagonal


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ShearStageExtension.lean <==
import HeisenbergFrame.PackingCore
import Mathlib.Topology.Algebra.Group.Basic
import Mathlib.Topology.Order.Compact

/-!
# A finite shear-packing stage from compactness and escape

This module isolates the non-circular part of the finite-stage argument used in the manuscript's
packing construction.  A collision is not assumed away.  Instead, an intersection of two left
translates is converted by `PackingCore` into membership in a relative-product set; compactness
of that set and escape of the relevant conjugation path then rule the collision out.

The final theorem combines finitely many such collision tasks into one sufficiently large shear
parameter.  No choice of a parameter satisfying the desired disjointness is included among its
hypotheses.
-/

namespace HeisenbergFrame

open Set

/-! ## Compact relative-product sets -/

section CompactProducts

variable {G : Type*} [TopologicalSpace G] [Group G] [ContinuousMul G] [ContinuousInv G]

/-- Products `C D⁻¹` of two compact sets are compact in a topological group. -/
theorem isCompact_relativeProductsOf {C D : Set G}
    (hC : IsCompact C) (hD : IsCompact D) :
    IsCompact (relativeProductsOf C D) := by
  let μ : G × G → G := fun x => x.1 * x.2⁻¹
  have hμ : Continuous μ := continuous_fst.mul continuous_snd.inv
  have himage : μ '' (C ×ˢ D) = relativeProductsOf C D := by
    ext u
    constructor
    · rintro ⟨⟨c, d⟩, ⟨hc, hd⟩, rfl⟩
      exact ⟨c, hc, d, hd, rfl⟩
    · rintro ⟨c, hc, d, hd, rfl⟩
      exact ⟨(c, d), ⟨hc, hd⟩, rfl⟩
  rw [← himage]
  exact (hC.prod hD).image hμ

/-- The one-set relative-product set `C C⁻¹` of a compact set is compact. -/
theorem isCompact_relativeProducts {C : Set G} (hC : IsCompact C) :
    IsCompact (relativeProducts C) := by
  have hEq : relativeProducts C = relativeProductsOf C C := by
    ext u
    simp only [relativeProducts, relativeProductsOf, Set.mem_setOf_eq]
  rw [hEq]
  exact isCompact_relativeProductsOf hC hC

end CompactProducts

/-! ## Escape detected by a real coordinate -/

/-- A path escapes every compact subset if it is eventually outside each compact subset. -/
def EscapesEveryCompact {X : Type*} [TopologicalSpace X] (path : ℝ → X) : Prop :=
  ∀ K : Set X, IsCompact K → ∃ T : ℝ, ∀ R : ℝ, T < R → path R ∉ K

/-- A real-valued function eventually exceeds every real bound. -/
def DriftsToPosInfinity (f : ℝ → ℝ) : Prop :=
  ∀ M : ℝ, ∃ T : ℝ, ∀ R : ℝ, T < R → M < f R

/-- A real-valued function eventually lies below every real bound. -/
def DriftsToNegInfinity (f : ℝ → ℝ) : Prop :=
  ∀ M : ℝ, ∃ T : ℝ, ∀ R : ℝ, T < R → f R < M

/-- An affine real path with positive slope drifts to positive infinity. -/
theorem driftsToPosInfinity_affine (slope intercept : ℝ) (hslope : 0 < slope) :
    DriftsToPosInfinity (fun R => slope * R + intercept) := by
  intro M
  refine ⟨(M - intercept) / slope, fun R hR => ?_⟩
  have hmul : M - intercept < R * slope := (div_lt_iff₀ hslope).mp hR
  linarith

/-- The negative of an affine path with positive slope drifts to negative infinity. -/
theorem driftsToNegInfinity_negAffine (slope intercept : ℝ) (hslope : 0 < slope) :
    DriftsToNegInfinity (fun R => -(slope * R) + intercept) := by
  intro M
  refine ⟨(intercept - M) / slope, fun R hR => ?_⟩
  have hmul : intercept - M < R * slope := (div_lt_iff₀ hslope).mp hR
  linarith

section CoordinateEscape

variable {X : Type*} [TopologicalSpace X]

/-- Positive drift of a continuous coordinate forces escape from every compact set. -/
theorem escapesEveryCompact_of_driftToPos
    (coord : X → ℝ) (path : ℝ → X)
    (hcoord : Continuous coord)
    (hdrift : DriftsToPosInfinity (fun R => coord (path R))) :
    EscapesEveryCompact path := by
  intro K hK
  have hbdd : BddAbove (coord '' K) :=
    hK.bddAbove_image hcoord.continuousOn
  obtain ⟨M, hM⟩ := hbdd
  obtain ⟨T, hT⟩ := hdrift M
  refine ⟨T, fun R hTR hRK => ?_⟩
  have hle : coord (path R) ≤ M := hM ⟨path R, hRK, rfl⟩
  exact (not_lt_of_ge hle) (hT R hTR)

/-- Negative drift of a continuous coordinate forces escape from every compact set. -/
theorem escapesEveryCompact_of_driftToNeg
    (coord : X → ℝ) (path : ℝ → X)
    (hcoord : Continuous coord)
    (hdrift : DriftsToNegInfinity (fun R => coord (path R))) :
    EscapesEveryCompact path := by
  intro K hK
  have hbdd : BddBelow (coord '' K) :=
    hK.bddBelow_image hcoord.continuousOn
  obtain ⟨M, hM⟩ := hbdd
  obtain ⟨T, hT⟩ := hdrift M
  refine ⟨T, fun R hTR hRK => ?_⟩
  have hle : M ≤ coord (path R) := hM ⟨path R, hRK, rfl⟩
  exact (not_lt_of_ge hle) (hT R hTR)

/-- A continuous coordinate that is positive affine along a path witnesses compact escape. -/
theorem escapesEveryCompact_of_coord_eq_affine
    (coord : X → ℝ) (path : ℝ → X) (slope intercept : ℝ)
    (hcoord : Continuous coord) (hslope : 0 < slope)
    (hpath : ∀ R : ℝ, coord (path R) = slope * R + intercept) :
    EscapesEveryCompact path := by
  apply escapesEveryCompact_of_driftToPos coord path hcoord
  intro M
  obtain ⟨T, hT⟩ := driftsToPosInfinity_affine slope intercept hslope M
  exact ⟨T, fun R hR => by simpa only [hpath R] using hT R hR⟩

/-- A continuous coordinate that is negative affine along a path witnesses compact escape. -/
theorem escapesEveryCompact_of_coord_eq_negAffine
    (coord : X → ℝ) (path : ℝ → X) (slope intercept : ℝ)
    (hcoord : Continuous coord) (hslope : 0 < slope)
    (hpath : ∀ R : ℝ, coord (path R) = -(slope * R) + intercept) :
    EscapesEveryCompact path := by
  apply escapesEveryCompact_of_driftToNeg coord path hcoord
  intro M
  obtain ⟨T, hT⟩ := driftsToNegInfinity_negAffine slope intercept hslope M
  exact ⟨T, fun R hR => by simpa only [hpath R] using hT R hR⟩

end CoordinateEscape

/-! ## Collision exclusion from compactness and escape -/

section EscapeCollision

variable {G : Type*} [TopologicalSpace G] [Group G] [ContinuousMul G] [ContinuousInv G]

/-- If the relative path of two moving left translates escapes every compact set, compact target
sets make the two translates eventually disjoint. -/
theorem eventually_disjoint_of_escape
    (left right relativePath : ℝ → G) (C D : Set G)
    (hC : IsCompact C) (hD : IsCompact D)
    (hrelative : ∀ R : ℝ, (left R)⁻¹ * right R = relativePath R)
    (hescape : EscapesEveryCompact relativePath) :
    ∃ T : ℝ, ∀ R : ℝ, T < R →
      Disjoint (leftTranslate (left R) C) (leftTranslate (right R) D) := by
  obtain ⟨T, hT⟩ := hescape (relativeProductsOf C D)
    (isCompact_relativeProductsOf hC hD)
  refine ⟨T, fun R hTR => ?_⟩
  apply leftTranslates_disjoint_of_relative_not_mem₂
  rw [hrelative R]
  exact hT R hTR

/-- Left translation preserves a pre-existing disjointness relation.  This handles collisions
between two targets carried by the same moving centre. -/
theorem leftTranslate_disjoint_of_disjoint
    {g : G} {C D : Set G} (hCD : Disjoint C D) :
    Disjoint (leftTranslate g C) (leftTranslate g D) := by
  rw [Set.disjoint_left]
  rintro u ⟨c, hc, rfl⟩ ⟨d, hd, hEq⟩
  have hcd : c = d := mul_left_cancel hEq
  subst d
  exact Set.disjoint_left.1 hCD hc hd

/-! The following definitions make the two conjugation orientations explicit. -/

def shearRightShift (a : ℝ → G) (p : G) (R : ℝ) : G := p * (a R)⁻¹

def shearLeftShift (a : ℝ → G) (p : G) (R : ℝ) : G := p * a R

def forwardConjugate (a : ℝ → G) (g : G) (R : ℝ) : G :=
  a R * g * (a R)⁻¹

def reverseConjugate (a : ℝ → G) (g : G) (R : ℝ) : G :=
  (a R)⁻¹ * g * a R

/-- Relative displacement for right shifts is forward conjugation. -/
theorem shearRightShift_relative (a : ℝ → G) (p q : G) (R : ℝ) :
    (shearRightShift a p R)⁻¹ * shearRightShift a q R =
      forwardConjugate a (p⁻¹ * q) R := by
  simp [shearRightShift, forwardConjugate, mul_assoc]

/-- Relative displacement for left shifts is reverse conjugation. -/
theorem shearLeftShift_relative (a : ℝ → G) (p q : G) (R : ℝ) :
    (shearLeftShift a p R)⁻¹ * shearLeftShift a q R =
      reverseConjugate a (p⁻¹ * q) R := by
  simp [shearLeftShift, reverseConjugate, mul_assoc]

/-- Compact translates attached to two right-shifted centres are eventually disjoint when the
forward-conjugation path escapes. -/
theorem eventually_disjoint_shearRightShift
    (a : ℝ → G) (p q : G) (C D : Set G)
    (hC : IsCompact C) (hD : IsCompact D)
    (hescape : EscapesEveryCompact (forwardConjugate a (p⁻¹ * q))) :
    ∃ T : ℝ, ∀ R : ℝ, T < R →
      Disjoint (leftTranslate (shearRightShift a p R) C)
        (leftTranslate (shearRightShift a q R) D) := by
  exact eventually_disjoint_of_escape
    (shearRightShift a p) (shearRightShift a q)
    (forwardConjugate a (p⁻¹ * q)) C D hC hD
    (shearRightShift_relative a p q) hescape

/-- Compact translates attached to two left-shifted centres are eventually disjoint when the
reverse-conjugation path escapes. -/
theorem eventually_disjoint_shearLeftShift
    (a : ℝ → G) (p q : G) (C D : Set G)
    (hC : IsCompact C) (hD : IsCompact D)
    (hescape : EscapesEveryCompact (reverseConjugate a (p⁻¹ * q))) :
    ∃ T : ℝ, ∀ R : ℝ, T < R →
      Disjoint (leftTranslate (shearLeftShift a p R) C)
        (leftTranslate (shearLeftShift a q R) D) := by
  exact eventually_disjoint_of_escape
    (shearLeftShift a p) (shearLeftShift a q)
    (reverseConjugate a (p⁻¹ * q)) C D hC hD
    (shearLeftShift_relative a p q) hescape

end EscapeCollision

/-! ## Simultaneous finite-stage extension -/

section FiniteStage

variable {G : Type*} [TopologicalSpace G] [Group G] [ContinuousMul G] [ContinuousInv G]

/-- The data for one genuine collision-exclusion task.  Its substantive geometric hypothesis is
escape of the relative path; desired disjointness is a conclusion, not a field of the task. -/
structure EscapeCollisionTask where
  left : ℝ → G
  right : ℝ → G
  relativePath : ℝ → G
  source : Set G
  target : Set G
  source_compact : IsCompact source
  target_compact : IsCompact target
  relative_eq : ∀ R : ℝ, (left R)⁻¹ * right R = relativePath R
  escapes : EscapesEveryCompact relativePath

/-- Every collision task has an eventual threshold, derived from compactness and escape. -/
theorem EscapeCollisionTask.eventually_disjoint (task : EscapeCollisionTask (G := G)) :
    ∃ T : ℝ, ∀ R : ℝ, T < R →
      Disjoint (leftTranslate (task.left R) task.source)
        (leftTranslate (task.right R) task.target) := by
  exact eventually_disjoint_of_escape task.left task.right task.relativePath
    task.source task.target task.source_compact task.target_compact
    task.relative_eq task.escapes

/-- Finitely many eventual threshold conditions have one common threshold. -/
theorem finset_eventual_threshold {I : Type*} (s : Finset I) (P : I → ℝ → Prop)
    (hP : ∀ i ∈ s, ∃ T : ℝ, ∀ R : ℝ, T < R → P i R) :
    ∃ T : ℝ, ∀ R : ℝ, T < R → ∀ i ∈ s, P i R := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      exact ⟨0, by simp⟩
  | @insert a s ha ih =>
      obtain ⟨Ta, hTa⟩ := hP a (by simp)
      have hs : ∀ i ∈ s, ∃ T : ℝ, ∀ R : ℝ, T < R → P i R := by
        intro i hi
        exact hP i (by simp [hi])
      obtain ⟨Ts, hTs⟩ := ih hs
      refine ⟨max Ta Ts, fun R hR i hi => ?_⟩
      rw [Finset.mem_insert] at hi
      rcases hi with rfl | hi
      · exact hTa R (lt_of_le_of_lt (le_max_left Ta Ts) hR)
      · exact hTs R (lt_of_le_of_lt (le_max_right Ta Ts) hR) i hi

/-- **Finite shear-stage extension.**  Given finitely many compact collision tasks whose relative
paths escape, and any lower bound `R₀`, there is a single parameter `R > R₀` at which every
listed pair of translates is disjoint.

This is the strongest finite-eventual-threshold statement available without supplying the
manuscript-specific proof that every required conjugation path escapes. -/
theorem finite_shear_stage_extension {I : Type*} [Fintype I]
    (task : I → EscapeCollisionTask (G := G)) (R₀ : ℝ) :
    ∃ R : ℝ, R₀ < R ∧ ∀ i : I,
      Disjoint (leftTranslate ((task i).left R) (task i).source)
        (leftTranslate ((task i).right R) (task i).target) := by
  classical
  let P : I → ℝ → Prop := fun i R =>
    Disjoint (leftTranslate ((task i).left R) (task i).source)
      (leftTranslate ((task i).right R) (task i).target)
  have hEach : ∀ i ∈ (Finset.univ : Finset I),
      ∃ T : ℝ, ∀ R : ℝ, T < R → P i R := by
    intro i hi
    exact (task i).eventually_disjoint
  obtain ⟨T, hT⟩ := finset_eventual_threshold Finset.univ P hEach
  let R : ℝ := max R₀ T + 1
  refine ⟨R, ?_, fun i => ?_⟩
  · dsimp [R]
    linarith [le_max_left R₀ T]
  · exact hT R (by
      dsimp [R]
      linarith [le_max_right R₀ T]) i (Finset.mem_univ i)

end FiniteStage

end HeisenbergFrame


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "HeisenbergFrameCertificate",
 "lakeDir": ".lake"}


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/lakefile.toml <==
name = "HeisenbergFrameCertificate"
defaultTargets = ["HeisenbergFrame"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[lean_lib]]
name = "HeisenbergFrame"
globs = ["HeisenbergFrame.+"]


==> anc/LeanCertificate/Mathlib_Certificate_Lean_4_28_0/lean-toolchain <==
leanprover/lean4:v4.28.0


==> anc/LeanCertificate/README.md <==
# Lean certificate for the arXiv companion

This source-only certificate accompanies the article *Near-Parseval orbit frames
for irreducible unitary representations: from mixing and expansion*.
`ARXIV_MAIN_SHA256.txt` binds this directory to the exact `main.tex` placed at
the root of the arXiv submission.  The manuscript is deliberately not
duplicated inside this directory.

The directory contains two independent Lean projects:

- `Core_Certificate_Lean_4_32_1` uses Lean 4.32.1 and no external package.
- `Mathlib_Certificate_Lean_4_28_0` uses Lean 4.28.0 and Mathlib 4.28.0,
  pinned by `lean-toolchain` and `lake-manifest.json`.

The precise theorem-by-theorem boundary is recorded in
`CERTIFICATION_SCOPE.md`.  In particular, one manuscript result is checked
end to end: the Hilbert-space synthesis perturbation lemma represented by the
declaration `revised_synthesis_perturbation`.  The remaining checked items are
reusable components and are not certificates for the paper's main theorems.

## Replaying the certificate

Install Elan, then run the following command from the archive root in Windows
PowerShell:

```powershell
powershell -NoProfile -ExecutionPolicy Bypass -File .\verify.ps1
```

The same checks can be performed manually:

```text
cd Core_Certificate_Lean_4_32_1
lake build
lake env lean FramesSolvableRevisedCertificate/AxiomAudit.lean

cd ../Mathlib_Certificate_Lean_4_28_0
lake build
lake env lean HeisenbergFrame/ArxivCertificateAxiomAudit.lean
```

The second project requires network access the first time Lake retrieves the
pinned Mathlib dependency.  No dependency source or compiled build product is
vendored in this directory.  For an offline replay against an already prepared
Lake package tree, the verifier also accepts
`-PackagesManifest <path-to-lake-packages.local.json>`; this optional path is
never part of the distributed certificate or its hashes.

`SOURCE_SHA256.txt` records every distributed file except the hash manifest
itself.  The verification script checks these hashes before building either
project.


==> anc/LeanCertificate/SOURCE_SHA256.txt <==
# SHA-256 manifest for the distributed ancillary certificate files.
# Format: SHA256, two spaces, relative path.
# SOURCE_SHA256.txt is excluded to avoid a self-reference.
2F42F205C22AF5A236EEF353132B9125C3B83E45E85BCBE3C860DD5429A2F192  ARXIV_MAIN_SHA256.txt
73C366EBDCA870A96D9AAE11CFF1611F98BB4099688DC8B383AA484E480B5CC3  CERTIFICATION_SCOPE.md
5F90C815723DDA8549FB47B5745A30A39050DD68F2743D5AF5374758181EE2C7  Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate.lean
49ABC9DF315393EB4129E2BF04D7D7AE08A9DF7F028913BD2AA6659593C6F0C4  Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/AlgebraicExamples.lean
5D9C64042874A27107373094419E219FA493C8E38A9D16707FE4115E876A5B4D  Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/AxiomAudit.lean
8E21DEEA6AB37B0612322D942B53635B6CA0DF19F3CC60FB10654DA6131B3B65  Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/Main.lean
716A9313BCDEB8DBA5B7EF37B9A69D501FF0FB8AFC1DDF56B2CA67AACA88FF17  Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/Quantitative.lean
9581042D92F1C90FBFF611DF1C561D07320D3350D3882AFA8CD86677619221AD  Core_Certificate_Lean_4_32_1/FramesSolvableRevisedCertificate/RelativeSeparationCore.lean
9B89693757EC5222A8F5D3F1B1FE1AB784E0F7E37502B48C36AD55504898710D  Core_Certificate_Lean_4_32_1/lakefile.lean
5E2AEA7E85AAC0CD5E58E9E497B4B84A27F97E6D431FA6ECC585528DAAC6935D  Core_Certificate_Lean_4_32_1/lake-manifest.json
8E3538E0AB5F81A3EE04927D8838C8C674E0E112838B4B3CE87EC218143276AF  Core_Certificate_Lean_4_32_1/lean-toolchain
2A409E8E452B5E023442E9459C31D52C72EB2B24207D1E8393AE0038D8432B08  LICENSE_NOTE.txt
B8CCD612443DAAE5988638F62FA2B2EC70C6D4C98EF6429A3743C17647C4190F  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ArxivCertificate.lean
B08EB0843817927C81EB175460D58D93B55BE0532C8C0D4DAEB525345B7196E8  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ArxivCertificateAxiomAudit.lean
C01C533F5C432B0493B4492A9F5D92B47010AC03E25DA16205819805B9AB5484  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/Basic.lean
CE0E392AA67D5499AACF608C1A991219B024EEE43ADDDA39E1BA467076334582  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ColumnSynthesisWrapper.lean
505D50936A68E0C55296F5EC3875423D72753FE5CCCE7E6B3612E85B804376A9  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/DirectionalAffineEscape.lean
8DA3D6830B65627722505D9174F9289DEB7B457583515E84F3A0D0F614147729  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/DirectionalAffineEscapeAxiomAudit.lean
AAF12E06B604FAE4F2793D8C3DBDB44CA7B2011F29E8E15F77840431DCA11F6F  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/PackingCore.lean
E321B138E89F2DEE06C8FD3B8AD828909D3C836101F718410870E1ACECF409D8  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/Perturbation.lean
B790972451761BC207417AED39DA04A00F2EA78FA79132533D0B36B45B9154AB  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RepeatedHilbertBasis.lean
620969BDA1874EB103B8C4D3DB49F8435644B6A1D7BCF4556F15721207C0D90A  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RevisedAnalyticWrapper.lean
97D435F57224BA80D42083D13EDEBA17E7D668A3C6D99F6845A191AA0814EF35  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RevisedPreliminaries.lean
F06CBFB14BD82BD45C2CDBC5E6B4283D12F220D159AF51084ECB27C8292D2878  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/RevisedPreliminariesAxiomAudit.lean
60F93951A3950E4E3CFB8117406809F9E086055EF9F28823B2C1A78662601724  Mathlib_Certificate_Lean_4_28_0/HeisenbergFrame/ShearStageExtension.lean
54B97AA09C67B5466AE671D93866270335EA3F7DD6EDD62763FC026CA62FC863  Mathlib_Certificate_Lean_4_28_0/lakefile.toml
7522C8AEF63A6C097EA6E1C55B2F5C657C1DB8661ABA15A53539B4F844555B84  Mathlib_Certificate_Lean_4_28_0/lake-manifest.json
DB7BB24B756D745BBDE83FE92718B51BD3625DAE3701BA0F598D0EEDCD3F3028  Mathlib_Certificate_Lean_4_28_0/lean-toolchain
7AD7F76403D78422F71366299C11DE0B3E0AE4B7B817528908CDF590C8B23BF9  README.md
CAA027C8F4B75D2DEE6D90E60FDCD526EBC5566B98F83886AF262E9B2E907211  verify.ps1


==> anc/LeanCertificate/verify.ps1 <==
param(
    [string]$PackagesManifest = ''
)

$ErrorActionPreference = 'Stop'

$certificateRoot = Split-Path -Parent $MyInvocation.MyCommand.Path
$manifestPath = Join-Path $certificateRoot 'SOURCE_SHA256.txt'

if (-not (Test-Path -LiteralPath $manifestPath)) {
    throw 'SOURCE_SHA256.txt is missing.'
}

$checkedFiles = 0
$manifestedPaths = [Collections.Generic.HashSet[string]]::new(
    [StringComparer]::Ordinal
)
foreach ($line in Get-Content -LiteralPath $manifestPath) {
    if ([string]::IsNullOrWhiteSpace($line) -or $line.StartsWith('#')) {
        continue
    }

    $parts = $line -split '  ', 2
    if ($parts.Count -ne 2) {
        throw "Malformed manifest line: $line"
    }

    $expectedHash = $parts[0].Trim().ToUpperInvariant()
    $manifestRelativePath = $parts[1].Trim()
    if (-not $manifestedPaths.Add($manifestRelativePath)) {
        throw "Duplicate path in source manifest: $manifestRelativePath"
    }
    $relativePath = $manifestRelativePath.Replace('/', [IO.Path]::DirectorySeparatorChar)
    $absolutePath = Join-Path $certificateRoot $relativePath
    if (-not (Test-Path -LiteralPath $absolutePath -PathType Leaf)) {
        throw "Missing certified input: $relativePath"
    }

    $actualHash = (Get-FileHash -Algorithm SHA256 -LiteralPath $absolutePath).Hash
    if ($actualHash -ne $expectedHash) {
        throw "Hash mismatch: $relativePath"
    }
    $checkedFiles++
}

$actualDistributedPaths = Get-ChildItem -LiteralPath $certificateRoot -Recurse -Force -File |
    Where-Object {
        $_.FullName -ne $manifestPath -and
        $_.FullName -notmatch '[\\/]\.lake[\\/]'
    } |
    ForEach-Object {
        $_.FullName.Substring($certificateRoot.Length + 1).Replace('\', '/')
    }

if ($actualDistributedPaths.Count -ne $manifestedPaths.Count) {
    throw 'The manifest and distributed file sets have different sizes.'
}
foreach ($relativePath in $actualDistributedPaths) {
    if (-not $manifestedPaths.Contains($relativePath)) {
        throw "Unmanifested distributed file: $relativePath"
    }
}

Write-Host "PASS: $checkedFiles distributed-file hashes match."

$forbiddenLeanPatterns = @(
    '\b(sorry|admit|opaque|unsafe|native_decide|implemented_by)\b',
    '^\s*axiom\s'
)
$leanSources = Get-ChildItem -LiteralPath $certificateRoot -Recurse -Force -File -Filter '*.lean' |
    Where-Object { $_.FullName -notmatch '[\\/]\.lake[\\/]' }
foreach ($sourceFile in $leanSources) {
    $matches = Select-String -LiteralPath $sourceFile.FullName -Pattern $forbiddenLeanPatterns
    if ($matches) {
        throw "Forbidden Lean trust token in $($sourceFile.FullName)"
    }
}
Write-Host "PASS: $($leanSources.Count) Lean sources pass the strict trust scan."

$coreProject = Join-Path $certificateRoot 'Core_Certificate_Lean_4_32_1'
Push-Location $coreProject
try {
    & lake build
    if ($LASTEXITCODE -ne 0) { throw 'The Lean 4.32.1 build failed.' }

    & lake env lean 'FramesSolvableRevisedCertificate/AxiomAudit.lean'
    if ($LASTEXITCODE -ne 0) { throw 'The Lean 4.32.1 axiom audit failed.' }
}
finally {
    Pop-Location
}

$mathlibProject = Join-Path $certificateRoot 'Mathlib_Certificate_Lean_4_28_0'
Push-Location $mathlibProject
try {
    $mathlibLakePrefix = @()
    if (-not [string]::IsNullOrWhiteSpace($PackagesManifest)) {
        if (-not (Test-Path -LiteralPath $PackagesManifest -PathType Leaf)) {
            throw "The local Lake package manifest does not exist: $PackagesManifest"
        }
        $mathlibLakePrefix += "--packages=$PackagesManifest"
    }

    $mathlibBuildArguments = $mathlibLakePrefix + @('build')
    & lake @mathlibBuildArguments
    if ($LASTEXITCODE -ne 0) { throw 'The Lean 4.28.0/Mathlib build failed.' }

    $mathlibAuditArguments = $mathlibLakePrefix + @(
        'env', 'lean', 'HeisenbergFrame/ArxivCertificateAxiomAudit.lean'
    )
    & lake @mathlibAuditArguments
    if ($LASTEXITCODE -ne 0) { throw 'The central Mathlib axiom audit failed.' }
}
finally {
    Pop-Location
}

Write-Host 'PASS: both pinned Lean projects and both axiom audits succeeded.'


==> anc/README.txt <==
Lean certification companion
============================

The LeanCertificate directory is the source-only formalization companion to
this arXiv version.  It contains two pinned Lean projects, an exact scope
statement, source hashes, and a replay script.

The check marks in Appendix A of main.tex identify the certified result and
the reusable certified components.  They do not certify the paper's main
theorems end to end unless Appendix A explicitly says so.

Begin with LeanCertificate/README.md and
LeanCertificate/CERTIFICATION_SCOPE.md.  On Windows,
LeanCertificate/verify.ps1 checks the distributed-file hashes and rebuilds
both projects.

